QED corrections to neutron and nuclear $\beta$-decay at order $\alpha^2$

We compute two-loop QED corrections to neutron and nuclear beta decay, including full electron mass dependence and real radiation contributions. The result for the neutron, $\delta_{R,\,\rm static}= ( 29.199 \pm 0.001 )\times 10^{-3}$, implies a factor $\sim 70 $ reduction in the uncertainty of the low-energy radiative corrections compared to previous results obtained in the large energy/small electron-mass limit, $m_e/(m_n-m_p) \to 0$. For superallowed nuclear decays we find that the $Z$-independent order $\alpha^2$ corrections range from $(0.1-0.5) \times 10^{-4}$ i.e., of roughly the expected size and comparable to current uncertainty estimates.

==> code/numerics/analytic/angint.py <==
# angint.py -- analytic photon-angle integral  Omega(E,k) = int_{s-}^{s+} ds N(E,k,s),  s+- = 2k(E +- P)
#   N = delta * T0 (closed form).  All terms except the triangle T_q integrate to logs, Li2, Li3 (exact antiderivative table);
#   the T_q term is written as a one-dimensional integral (swap with its w-representation; inner s-integral closed form).
import sympy as sp, mpmath as mp, os
from symtr import E, k, s
from delta_an import NUM_A, C
here = os.path.dirname(os.path.abspath(__file__))
SP, SQ, TPQ, KB, G0, L4P, s0 = sp.symbols('SP SQ TPQ KB G0 L4P s0')
ls, l1, L2 = sp.log(s), sp.log(1 + s), sp.polylog(2, -s)
m_s = {'B0p': 2, 'B0q': 2 - s / (1 + s) * ls, 'Sp': SP, 'Sq': SQ, 'Tpq': TPQ,
       'C0': (l1 * ls + L2) / s, 'Box4': (KB + G0 * (L4P - ls)) / s}
Nn = sp.expand(NUM_A + sum(C[n] * m_s[n] for n in m_s))
Nn = sp.expand(Nn.subs(-E**2 - 2 * E * k - k**2 + s + 1, s - s0))
# collect by transcendental structure
def split(expr):
    expr = sp.expand(expr); out = {}
    for key, pat in [('LL', ls * l1), ('Li2', L2)]:
        c_ = expr.coeff(pat); out[key] = c_; expr = sp.expand(expr - c_ * pat)
    for key, pat in [('ls', ls), ('l1', l1)]:
        c_ = expr.coeff(pat); out[key] = c_; expr = sp.expand(expr - c_ * pat)
    out['1'] = expr
    assert not out['1'].has(sp.log) and not out['1'].has(sp.polylog), out['1'].atoms(sp.log, sp.polylog)
    return out
# ---------------- antiderivative table  (s > 0, s <= s0) -----------------------------------------------------------------
Li3 = lambda z: sp.polylog(3, z)
def F_pow(n, L):
    """antiderivative of s^n * L(s)"""
    if L == '1':  return ls if n == -1 else s**(n + 1) / (n + 1)
    if L == 'ls': return ls**2 / 2 if n == -1 else s**(n + 1) * (ls / (n + 1) - sp.Integer(1) / (n + 1)**2)
    if L == 'l1':
        if n == -1: return -L2
        # by parts: s^{n+1}/(n+1) ln(1+s) - 1/(n+1) int s^{n+1}/(1+s)
        return s**(n + 1) / (n + 1) * l1 - F_rat(s**(n + 1) / (1 + s)) / (n + 1)
    if L == 'Li2':
        if n == -1: return Li3(-s)
        # d Li2(-s)/ds = -ln(1+s)/s
        return s**(n + 1) / (n + 1) * L2 + F_pow(n, 'l1') / (n + 1)
    if L == 'LL':
        if n == -1: return -ls * L2 + Li3(-s)
        return s**(n + 1) / (n + 1) * ls * l1 - (F_pow(n, 'l1') + F_gen(s**(n + 1) / (1 + s), 'ls')) / (n + 1)
def F_lin(a, m, L):
    """antiderivative of (s - a)^(-m) L(s), a in {-1, s0}"""
    if L == '1': return sp.log(sp.Abs(s - a)) if m == 1 else (s - a)**(1 - m) / (1 - m)
    if L == 'ls':
        if m == 1:
            if a == -1: return ls * l1 + L2
            return ls * sp.log(1 - s / a) + sp.polylog(2, s / a)
        # by parts: (s-a)^{1-m}/(1-m) ln s - 1/(1-m) int (s-a)^{1-m}/s
        return (s - a)**(1 - m) / (1 - m) * ls - F_rat((s - a)**(1 - m) / s) / (1 - m)
    raise NotImplementedError((a, m, L))
def F_rat(f):
    return F_gen(f, '1')
def F_gen(f, L):
    f = sp.apart(sp.cancel(f), s); out = 0
    for t in sp.Add.make_args(f):
        cnum, rest = t.as_independent(s)
        if rest == 1: out += cnum * F_pow(0, L); continue
        b, e = rest.as_base_exp()
        if b == s: out += cnum * F_pow(int(e), L)
        elif sp.Poly(b, s).degree() == 1:
            pb = sp.Poly(b, s); lead = pb.LC(); a = -pb.nth(0) / lead
            out += cnum * lead**e * F_lin(a, -int(e), L)
        else: raise NotImplementedError(t)
    return out
def antideriv(expr):
    parts = split(expr); out = 0
    for L, cf in parts.items():
        if cf == 0: continue
        out += F_gen(cf, L)
    return out
if __name__ == '__main__':
    import time; t = time.time()
    Fs = antideriv(Nn)
    print('antiderivative built in %.1fs, ops=%d' % (time.time() - t, sp.count_ops(Fs)))
    import exprio; exprio.save(dict(F=Fs, symbols=(SP, SQ, TPQ, KB, G0, L4P, s0)), os.path.join(here, 'angint.expr.json'))


==> code/numerics/analytic/crossing_check.py <==
# crossing_check.py -- beta+ (incoming static charge) vs beta- (outgoing) real-virtual remainder.
#   Crossing flips the static propagator: 1/(v.l + i0) -> 1/(v.l - i0)  (charges and vertex signs combine to this).
#   Re M' - Re M = (2/pi) Re int d^3l R(l0 = 0)  for each master M = int d^dl/(i pi^{d/2}) R/(v.l):
#     Sp, Sq (one lepton propagator): purely imaginary in DR (= -2 pi^2 i P etc.)  -> no change
#     Tq, Tpq (finite):  all Feynman-parameter masses M^2 <= 0                     -> purely imaginary, no change
#     Tp (IR):  Re = pi^3/(2P)  -> the Coulomb term (coefficient 2E in T_V/T_non gives exactly 2 pi^2/beta in H_V^(1))
#     Box4 - Tp/s (IR finite combination, the only way Tp and Box4 enter delta): Re = 0
#   => delta_RV(beta+) = delta_RV(beta-) exactly; only H_V^(1) H_R^(1) changes (H_V^(1) -> H_V^(1) - 2 pi^2/beta).
#   Numerical check below: 3D integrals with the radial integral in closed form (partial fractions, i0 -> i eta) and
#   angular Gauss nodes refined geometrically towards n.p = 0 (where the Coulomb real part lives).
import numpy as np
def rint(roots, power=0):      # int_0^inf dr r^power / prod (r - r_i), partial fractions
    tot = 0
    for i, ri in enumerate(roots):
        c = ri**power
        for j, rj in enumerate(roots):
            if j != i: c = c/(ri - rj)
        tot = tot - c*np.log(-ri)
    return tot
def cnodes(n=40, rmin=1e-14):
    edges = np.concatenate([[0], np.geomspace(rmin, 1, 60)]); x, w = np.polynomial.legendre.leggauss(n); X = []; W = []
    for a, b in zip(edges[:-1], edges[1:]): X += list((b - a)/2*x + (a + b)/2); W += list((b - a)/2*w)
    X = np.array(X); W = np.array(W); return np.concatenate([-X[::-1], X]), np.concatenate([W[::-1], W])
def ang(fun, nphi=200):
    ct, wc = cnodes(); ph, wph = np.polynomial.legendre.leggauss(nphi); ph = np.pi*(ph + 1); wph = wph*np.pi; tot = 0
    for c, w in zip(ct, wc):
        st = np.sqrt(1 - c*c); n = np.array([st*np.cos(ph), st*np.sin(ph), c*np.ones_like(ph)]); tot += w*np.sum(wph*fun(n))
    return tot
def roots(a, cst, eta):        # r^2 - 2 a r - cst - i eta
    d = np.sqrt(a*a + cst + 1j*eta); return [a + d, a - d]
if __name__ == '__main__':
    eta = 1e-14
    for E, k, c in [(1.8, 0.5, 0.3), (1.3, 1.0, -0.6), (2.2, 0.2, 0.9), (1.05, 1.2, 0.0)]:
        P = np.sqrt(E*E - 1); p = np.array([0, 0, P]); q = p + k*np.array([np.sqrt(1 - c*c), 0, c]); s = (E + k)**2 - q@q - 1
        comb = ang(lambda n: -rint(roots(p@n, 0, eta) + roots(q@n, s, eta)) - rint(roots(p@n, 0, eta))/s)
        tq = ang(lambda n: rint(roots(q@n, s, eta)))
        tpq = ang(lambda n: rint(roots(p@n, 0, eta) + roots(q@n, s, eta), power=2))
        lam = 1e-5
        tp = ang(lambda n: rint(roots(p@n, 0, eta)) - lam**2*rint([1j*lam, -1j*lam] + roots(p@n, 0, eta)))
        print('E=%.2f k=%.1f c=%+.1f: Re[Box4-Tp/s] %+.1e  Re[Tq] %+.1e  Re[Tpq] %+.1e  | Re[Tp](lam=1e-5) %.6f vs pi^3/2P %.6f'
              % (E, k, c, comb.real, tq.real, tpq.real, tp.real, np.pi**3/(2*P)))


==> code/numerics/analytic/deltaA.py <==
# deltaA.py -- analytic delta_A = Re[T_A1 + T_A2]/T0 (self-energy on the internal line + emission vertex), CDR, mu = m.
#   A1: sigma_R = cq qslash + cm,  cq = 1 + 2 int(1-x) ln Delta_x,  cm = -6 - 4 int ln Delta_x,  Delta_x = x(1-(1-x)q^2)
#   A2: J_Lambda = int X dX du [(-2 ln Delta - 4) eps - N0/Delta],  Delta = X c,  c = X(1+us) - us,
#       N0 = -2 bslash eps aslash + 8(1-X) p.eps - 2 eps,  a = (1-X)p - Xu k,  b = (1-X)p + (1-Xu)k
#   X integrated first (elementary), then u (logs, Li2).
import sympy as sp, os
import symtr as S
from symtr import E, k, s, lam2, to_inv, sl, bar, ONE, M, ps, qs, P1, eps as POLS
here = os.path.dirname(os.path.abspath(__file__))
X, u = sp.symbols('X u', positive=True)
def Tq(fun):   # sum_pol Tr[(p+1) fun(e, eslash) M bar(eslash (q+1))] / s   (= T with O0 = eps S),  invariants
    tot = sum(((P1 * fun(e, sl(e)) * M * bar(sl(e) * (qs + ONE))).trace() for e in POLS), 0)
    return sp.cancel(to_inv(sp.expand(tot)) / s / (3 * lam2 + 1))
def dotp(e): return sum(m_ * a * b for m_, a, b in zip([1, -1, -1, -1], S.p, e))
ks = sl(S.kv); Sq = (qs + ONE)
T0 = Tq(lambda e, es: es * Sq) / s
TA1q = Tq(lambda e, es: es * Sq * qs * Sq) / s**2
TA1m = Tq(lambda e, es: es * Sq * Sq) / s**2
E2 = [ps, ks]
sA = [[Tq(lambda e, es, A=A, B=B: B * es * A * Sq) / s for A in E2] for B in E2]
TpeS = Tq(lambda e, es: dotp(e) * Sq) / s
# ---- A1
Q = 1 + s
ReLnD = -2 + s / (1 + s) * sp.log(s)                                     # Re int_0^1 ln Delta_x
ReXLnD = -sp.Rational(3, 4) + sp.log(s) / 2 - sp.Rational(1, 4) - 1 / (2 * Q) - sp.log(s) / (2 * Q**2)   # Re int (1-x) ln Delta_x
cq = 1 + 2 * ReXLnD; cm = -6 - 4 * ReLnD
TA1 = cq * TA1q + cm * TA1m
# ---- A2 : TN0(X,u)
al = [1 - X, -X * u]; be = [1 - X, 1 - X * u]
TbEa = sum(be[i] * al[j] * sA[i][j] for i in range(2) for j in range(2))
TN0 = sp.expand(-2 * TbEa + 8 * (1 - X) * TpeS - 2 * T0)
g = 1 + u * s; dl = u * s
# int_0^1 X^n/(g X - dl) dX  (PV)
def IXn(n):
    if n == 0: return -sp.log(dl) / g
    return sum((dl / g)**j / (n - j) for j in range(n)) / g + (dl / g)**n * (-sp.log(dl) / g)
pol = sp.Poly(TN0, X)
IN = sum(cf * IXn(mon[0]) for mon, cf in pol.terms())
IXlnc = (-sp.Rational(1, 4) - dl - 3 * dl**2 / 4 + dl**2 / 2 * sp.log(dl)) / g**2   # Re int_0^1 X ln|gX - dl| dX
integrand_u = T0 * (-2 * (-sp.Rational(1, 4)) - 2 * IXlnc - 4 * sp.Rational(1, 2)) - IN
if __name__ == '__main__':
    import time; t = time.time()
    iu = sp.expand(integrand_u)
    # integrate in u from 0 to 1 term by term
    res = sp.integrate(iu, (u, 0, 1))
    res = sp.simplify(res)
    TA2 = res
    print('A2 integrated in %.1fs' % (time.time() - t))
    import exprio; exprio.save(dict(TA1=TA1, TA2=TA2, T0=T0, integrand_u=integrand_u), os.path.join(here, 'deltaA.expr.json'))
    print('TA2 free symbols:', TA2.free_symbols, ' has polylog:', TA2.has(sp.polylog))


==> code/numerics/analytic/delta_an.py <==
# delta_an.py -- closed-form non-factorizable real-virtual remainder delta(E, k, s)   (m_e = 1, s = 2 p.k = 2k(E - P cos theta))
#   delta = [ Re(T_A1 + T_A2) + sum_i c_i Re m_i ] / T0      (lambda-independent: F and GT give the same (1+3 lam^2) factor)
import os, sympy as sp, mpmath as mp
from symtr import E, k, s
from masters import masters
here = os.path.dirname(os.path.abspath(__file__))
import exprio
_A = exprio.load(os.path.join(here, 'deltaA_an.expr.json'))
_B = exprio.load(os.path.join(here, 'redcoef.expr.json'))
C = {str(a): b for a, b in _B['coef'].items()}
NUM_A = sp.expand(_A['TA1'] + _A['TA2'])          # Re(T_A1 + T_A2)
T0 = _B['T0']
_fA = sp.lambdify((E, k, s), NUM_A, 'mpmath'); _fT0 = sp.lambdify((E, k, s), T0, 'mpmath')
_fc = {n: sp.lambdify((E, k, s), C[n], 'mpmath') for n in C}
def numB(Ev, kv, sv):
    m = masters(Ev, kv, sv)
    out = sum(_fc[n](Ev, kv, sv) * m[n] for n in ['B0p', 'B0q', 'Sp', 'Sq', 'Tq', 'Tpq', 'C0'])
    return out + _fc['Box4'](Ev, kv, sv) * m['BoxF']
def numerator(Ev, kv, sv):          # delta * T0  (T0 without the (1+3 lam^2) factor)
    return mp.mpf(_fA(Ev, kv, sv)) + numB(Ev, kv, sv)
def delta(Ev, kv, cv=None, sv=None):
    if sv is None: sv = 2 * kv * (Ev - mp.sqrt(Ev**2 - 1) * cv)
    return numerator(Ev, kv, sv) / _fT0(Ev, kv, sv)


==> code/numerics/analytic/exprio.py <==
# exprio.py -- store sympy expressions as plain text (JSON holding sympy.srepr strings) instead of pickles.
#   save(obj, path): obj may nest dicts, lists, tuples, sympy expressions, str/int/float.
#   load(path, extra): rebuilds the same objects; srepr keeps symbol assumptions (real, positive, ...) and exact numbers.
#   'extra' supplies non-sympy function classes used in the expressions (e.g. Li2, LnAbs, SG of tq_closed.py).
import json, sympy as sp


def _enc(o):
    if isinstance(o, dict):
        return {'__dict__': [[_enc(k), _enc(v)] for k, v in o.items()]}
    if isinstance(o, tuple):
        return {'__tuple__': [_enc(v) for v in o]}
    if isinstance(o, list):
        return [_enc(v) for v in o]
    if isinstance(o, sp.Basic):
        return {'__sympy__': sp.srepr(o)}
    if o is None or isinstance(o, (str, int, float, bool)):
        return o
    raise TypeError('exprio: cannot store %s' % type(o))


def save(obj, path):
    with open(path, 'w') as f:
        json.dump(_enc(obj), f, indent=0)


def load(path, extra=None):
    ns = {}
    exec('from sympy import *', ns)
    ns.update(extra or {})

    def dec(o):
        if isinstance(o, dict):
            if '__sympy__' in o:
                return eval(o['__sympy__'], ns)
            if '__tuple__' in o:
                return tuple(dec(v) for v in o['__tuple__'])
            if '__dict__' in o:
                return {dec(k): dec(v) for k, v in o['__dict__']}
        if isinstance(o, list):
            return [dec(v) for v in o]
        return o

    with open(path) as f:
        return dec(json.load(f))


==> code/numerics/analytic/intu.py <==
# intu.py -- integrates deltaA.py's u-integrand analytically (T_A2):  R(u) + L(u) ln(u s), rational in u with (1+us) denominators
import sympy as sp, time
import deltaA as A
from symtr import E,k,s
u=A.u; z=sp.symbols('z',positive=True)
t=time.time()
iu=sp.expand(A.integrand_u)
Lu=iu.coeff(sp.log(u)); Ls=iu.coeff(sp.log(s)); R0=sp.expand(iu-Lu*sp.log(u)-Ls*sp.log(s))
assert not R0.has(sp.log(u)) and not R0.has(sp.log(s)), R0.atoms(sp.log)
print('Lu-Ls =',sp.simplify(Lu-Ls))
# u = z/s:  ln u = ln z - ln s
R=sp.together((R0+Ls*sp.log(s)-Lu*sp.log(s)).subs(u,z/s)/s); L=sp.together(Lu.subs(u,z/s)/s)
def int_rat(f):   # int_0^s f(z) dz, f rational in z
    f=sp.apart(sp.cancel(f),z); return sp.integrate(f,(z,0,s))
def int_ratlog(f): # int_0^s f(z) ln z dz
    f=sp.apart(sp.cancel(f),z); out=0
    for term in sp.Add.make_args(f):
        out+=sp.integrate(term*sp.log(z),(z,0,s))
    return out
IR=int_rat(R); IL=int_ratlog(L)
TA2=sp.simplify(IR+IL)
print('done %.1fs'%(time.time()-t)); print('atoms:',TA2.atoms(sp.log,sp.polylog))
# real part: for s > 0, Li2(1+s) -> Re Li2(1+s) = pi^2/6 - ln(1+s) ln(s) - Li2(-s)  (only Re T_A2 enters delta)
TA2=TA2.subs(sp.polylog(2,s+1), sp.pi**2/6-sp.log(1+s)*sp.log(s)-sp.polylog(2,-s))
import exprio; exprio.save(dict(TA2=TA2,TA1=A.TA1,T0=A.T0),'deltaA_an.expr.json')


==> code/numerics/analytic/masters.py <==
# masters.py -- analytic real parts of the master integrals (finite parts, Gamma(1+eps) normalization, int d^dl/(i pi^{d/2}))
#   m = 1;  D0 = l^2, Dp = (l-p)^2-1, Dq = (l-q)^2-1, DS = v.l;  p^2 = 1, v.p = E, k^2 = 0, v.k = k, s = 2 p.k, q = p+k
import mpmath as mp
mp.mp.dps = 30
Li2 = lambda z: mp.polylog(2, z)
def kin(E, k, s):
    E, k, s = mp.mpf(E), mp.mpf(k), mp.mpf(s)
    P = mp.sqrt(E * E - 1); q0 = E + k; Pq = mp.sqrt(q0 * q0 - 1); Q = mp.sqrt(q0 * q0 - 1 - s)   # Q = |q-vec|
    return E, k, s, P, q0, Pq, Q
def Hfull(a, R, w1):
    """int_{w1}^inf dw ln|(a-w)/(a+w)| / (w^2-R^2),  R < w1 < a"""
    al = (a - R) / (a + R); t1 = (w1 - R) / (w1 + R)
    up = 2 * Li2(al) - mp.pi**2 / 3 + mp.log(al)**2 / 2
    lo = mp.log(al) * mp.log(t1) - mp.re(Li2(t1 / al)) + Li2(al * t1)
    return (up - lo) / (2 * R)
def Fxi(t, b):     # antiderivative of ln(xi)/(xi-b) d xi expressed in t = b/xi in (0,1)
    return -mp.log(b) * mp.log(t) + mp.log(t)**2 / 2 + mp.log(b) * mp.log(1 - t) + Li2(1 - t)
def masters(E, k, s):
    E, k, s, P, q0, Pq, Q = kin(E, k, s)
    LB = mp.log((E + P) / (E - P)); phE = LB / 2; phq = mp.acosh(q0); Lq = 2 * phq
    m = {}
    m['B0p'] = mp.mpf(2)
    m['B0q'] = 2 - s / (1 + s) * mp.log(s)
    m['Sp'] = 4 * E - 2 * P * LB
    m['Sq'] = 4 * q0 - 2 * Pq * Lq
    m['A0'] = mp.mpf(1); m['Bpq'] = mp.mpf(0)          # coefficients vanish
    m['Tq'] = -2 * Hfull(q0, Q, Pq)
    m['Tpq'] = (phq**2 - phE**2) / k
    m['C0'] = (mp.log(1 + s) * mp.log(s) + Li2(-s)) / s
    # IR-finite box combination  Box4 - Tp/s
    al = (E - P) / (E + P); g0 = -LB / P
    HP = (2 * Li2(al) - mp.pi**2 / 3 + mp.log(al)**2 / 2) / (2 * P)
    xp, xm, xq = E + P, E - P, q0 + Pq
    I1 = -Li2(1 - xq / xp)                                  # int (ln xi - ln xi+)/(xi - xi+)
    I2 = Fxi(xm / xq, xm) - Fxi(xm / xp, xm)                 # int ln xi/(xi - xi-)
    Xint = (2 / P) * (-I1 + I2) + (2 * phE / P) * (mp.log(xq - xm) - mp.log(xq) - mp.log(xp - xm) + mp.log(xp))
    m['BoxF'] = (-Xint + g0 * mp.log(4 * P * P / s) + 2 * HP) / s
    return m
if __name__ == '__main__':
    print({a: mp.nstr(b, 12) for a, b in masters(1.8, 0.5, 1.0 * (1.8 - mp.sqrt(1.8**2 - 1) * 0.3)).items()})


==> code/numerics/analytic/omega.py <==
# omega.py -- Omega(E,k) = int_{s-}^{s+} ds delta*T0 :  closed form (logs, Li2, Li3) + T_q term (one-dimensional w integral)
#   Delta_RV(E) = 1/(4 E P Km^2) int_0^Km dk (Km-k)^2 Omega(E,k)
import os, sympy as sp, mpmath as mp
from symtr import E, k, s
from masters import masters
from tqterm import tq_term
here = os.path.dirname(os.path.abspath(__file__))
import exprio
D = exprio.load(os.path.join(here, 'angint.expr.json'))
SP, SQ, TPQ, KB, G0, L4P, s0 = D['symbols']
F = D['F']
# Re of the antiderivative: Li2(s/s0) with s <= s0 and Li3(-s), Li2(-s) real; log|s-a| real
_F = sp.lambdify((s, E, k, SP, SQ, TPQ, KB, G0, L4P, s0), F, 'mpmath')
def omega_closed(Ev, kv):
    Ev, kv = mp.mpf(Ev), mp.mpf(kv); P = mp.sqrt(Ev**2 - 1); q0 = Ev + kv
    sm, sp_ = 2 * kv * (Ev - P), 2 * kv * (Ev + P)
    m = masters(Ev, kv, sm)                          # s-independent masters (Sp, Sq, Tpq) and box constants
    LB = mp.log((Ev + P) / (Ev - P)); g0 = -LB / P
    KBv = m['BoxF'] * sm - g0 * (mp.log(4 * P * P) - mp.log(sm))   # BoxF = (KB + g0 ln(4P^2/s))/s
    args = (Ev, kv, m['Sp'], m['Sq'], m['Tpq'], KBv, g0, mp.log(4 * P * P), q0**2 - 1)
    with mp.workdps(mp.mp.dps + 30):
        val = _F(sp_, *args) - _F(sm, *args)
    return mp.re(val)
def omega(Ev, kv):
    return omega_closed(Ev, kv) + tq_term(Ev, kv)
if __name__ == '__main__':
    from delta_an import numerator
    for Ev, kv in [(1.8, 0.5), (1.3, 1.0), (2.2, 0.2), (1.05, 0.9), (2.45, 0.05)]:
        P = mp.sqrt(mp.mpf(Ev)**2 - 1); sm, sp_ = 2 * kv * (Ev - P), 2 * kv * (Ev + P)
        num = mp.quad(lambda x: numerator(Ev, kv, x), [sm, (sm + sp_) / 2, sp_])
        print(Ev, kv, ' analytic Omega =', mp.nstr(omega(Ev, kv), 12), '   numerical int ds =', mp.nstr(num, 12))


==> code/numerics/analytic/omega_compact.py <==
# omega_compact.py -- dDelta_RV/dk in closed form (classical polylogs):  Omega(E,k) = Omega_rest + Omega_Tq
#   Omega_rest: angint.py antiderivative (Li3, Li2, logs of s+-, s0);  Omega_Tq: tq_F building blocks (Li2, S)
#   Delta_RV(E) = 1/(4 E P Km^2) int_0^Km dk (Km-k)^2 Omega(E,k),  Km = W0 - E  (W0 = endpoint, default neutron Delta)
import os
WEXP = int(os.environ.get('WEXP', '2'))   # neutrino phase-space weight exponent (2 = physical)
import mpmath as mp, sys, os, json
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from omega import omega_closed
from tq_F_eval import omega_tq
Dl = mp.mpf(129333236)/51099895
def Omega(E, k): return omega_closed(E, k) + omega_tq(E, k)
def dRV_dk(E, k, W0=None):
    E, k = mp.mpf(E), mp.mpf(k); P = mp.sqrt(E*E - 1); Km = (Dl if W0 is None else mp.mpf(W0)) - E
    return ((Km - k)/Km)**WEXP*Omega(E, k)/(4*E*P)
def DeltaRV(E, nk=24, W0=None):
    """k = Km t^2 (soft ln k integrable), Gauss-Legendre in t (no samples at extreme k, where the T_q blocks cancel strongly)"""
    E = mp.mpf(E); Km = (Dl if W0 is None else mp.mpf(W0)) - E; xk, wk = mp.gauss_quadrature(nk, 'legendre'); tot = 0
    for a, wa in zip(xk, wk):
        t = (a + 1)/2; tot += Km*t*wa*dRV_dk(E, Km*t*t, W0)
    return tot
if __name__ == '__main__':
    mp.mp.dps = 20
    for xi in sys.argv[1:] or ['2']:
        x = mp.mpf(eval(xi)); E = (x + 1/x)/2
        refs = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'tables', 'drv_mpl.json')))['points']
        ref = next((q['DeltaRV'] for q in refs if q['xi'] == xi), None)
        print('xi=%s E=%.6f  int dk [closed-form dDelta_RV/dk] = %s   exact (Goncharov) value = %s' % (xi, float(E), mp.nstr(DeltaRV(E), 12), ref))


==> code/numerics/analytic/red.py <==
# red.py -- reduction of the B-group (B1, B2) and the nonradiative vertex V to master integrals.
#   all integrals  int d^dl/(i pi^{d/2}),  D0 = l^2, Dp = (l-p)^2-1, Dq = (l-q)^2-1, DS = v.l  (+i0), m = 1
#   delta_B = -Re[T_B1 + T_B2]/T0 + Re[T_V]/T_non
import sympy as sp, os
from symtr import E, k, s, lam2, lv, lp, lk, L2
here = os.path.dirname(os.path.abspath(__file__))
import exprio
R = exprio.load(os.path.join(here, 'traces.expr.json'))
D0, Dp, Dq, DS = sp.symbols('D0 Dp Dq DS')
Box4, Tp, Tq, Tpq, C0, B0p, B0q, Bpq, Sp, Sq, A0 = MAST = sp.symbols('Box4 Tp Tq Tpq C0 B0p B0q Bpq Sp Sq A0')
q2 = 1 + s; pq = 1 + s / 2; qv = E + k
def solve2(G, rhs):
    a, b = sp.symbols('a_ b_'); sol = sp.solve([G[0][0]*a + G[0][1]*b - rhs[0], G[1][0]*a + G[1][1]*b - rhs[1]], [a, b], dict=True)[0]
    return sol[a], sol[b]
# rank-1 PV pieces
A_, B_ = solve2([[1, E], [E, 1]], [Sp / 2, B0p]);          R1 = A_ * s / 2 + B_ * k            # int l.k/(D0 Dp DS)
A_, B_ = solve2([[1, pq], [pq, q2]], [(Bpq - B0q) / 2, (Bpq - B0p + s * C0) / 2]); R2 = A_ * E + B_ * qv   # int l.v/(D0 Dp Dq)
A_, B_ = solve2([[q2, qv], [qv, 1]], [(Sq + s * Tq) / 2, B0q]); R3 = A_ * pq + B_ * E              # int l.p/(D0 Dq DS)
Bb = (Sq - Sp) / (2 * k); Aa = (Bpq - E * Tpq - Bb) / k;   R4 = Aa * s / 2 + Bb * E               # int l'.p/(Dp Dq DS), l' = l-p
MAP = {
    (('D0', 'Dp', 'Dq', 'DS'), ()): Box4,
    (('D0', 'Dp', 'DS'), ()): Tp, (('D0', 'Dp', 'DS'), (('Dq', 1),)): -2 * R1 + s * Tp,
    (('D0', 'Dp', 'Dq'), ()): C0, (('D0', 'Dp', 'Dq'), (('DS', 1),)): R2,
    (('D0', 'Dq', 'DS'), ()): Tq, (('D0', 'Dq', 'DS'), (('Dp', 1),)): Sq - 2 * R3, (('D0', 'Dq', 'DS'), (('lp', 1),)): R3,
    (('Dp', 'Dq', 'DS'), ()): Tpq, (('Dp', 'Dq', 'DS'), (('D0', 1),)): Sq + 2 * Tpq + 2 * R4,
    (('D0', 'DS'), ()): 0, (('D0', 'Dp'), ()): B0p, (('D0', 'Dq'), ()): B0q, (('Dp', 'DS'), ()): Sp,
    (('Dp', 'Dq'), ()): Bpq, (('Dq', 'DS'), ()): Sq,
}
def reduce(expr, sector, sub):
    e = sp.expand(sp.cancel(expr / (3 * lam2 + 1)).subs(sub))
    num, den = sp.fraction(sp.together(e))
    pol = sp.Poly(sp.expand(num), D0, Dp, Dq, DS, lp)
    out = 0
    for mon, cf in pol.terms():
        a = dict(zip(['D0', 'Dp', 'Dq', 'DS', 'lp'], mon))
        ex = {x: (1 if x in sector else 0) - a[x] for x in ['D0', 'Dp', 'Dq', 'DS']}
        sec = tuple(x for x in ['D0', 'Dp', 'Dq', 'DS'] if ex[x] > 0)
        numr = tuple((x, -ex[x]) for x in ['D0', 'Dp', 'Dq', 'DS'] if ex[x] < 0) + ((('lp', a['lp']),) if a['lp'] else ())
        out += cf * MAP[(sec, numr)]
    return sp.expand(out / den)
TB2 = reduce(R['TB2'], ['D0', 'Dp', 'Dq', 'DS'], {L2: D0, lp: (D0 - Dp) / 2, lk: (Dp - Dq + s) / 2, lv: DS})
TB1 = reduce(R['TB1'], ['D0', 'Dq', 'DS'], {L2: D0, lk: (D0 - Dq + s) / 2 - lp, lv: DS})
TV = reduce(R['TV'], ['D0', 'Dp', 'DS'], {L2: D0, lp: (D0 - Dp) / 2, lv: DS})
T0 = sp.cancel(R['T0'] / (3 * lam2 + 1)); Tnon = sp.cancel(R['Tnon'] / (3 * lam2 + 1))
# delta_B * T0 = -(TB1 + TB2) + T0 * TV / Tnon   (Re taken numerically)
coef = {}
tot = sp.expand(-(TB1 + TB2) + T0 * TV / Tnon)
for m in MAST:
    coef[m] = sp.factor(sp.cancel(tot.coeff(m)))
rest = sp.simplify(tot - sum(coef[m] * m for m in MAST))
assert rest == 0, rest
if __name__ == '__main__':
    for m in MAST: print(m, ':', coef[m])
    exprio.save(dict(coef=coef, T0=T0), os.path.join(here, 'redcoef.expr.json'))


==> code/numerics/analytic/symtr.py <==
# symtr.py -- symbolic pol-summed traces for the B-group (B1, B2) and the nonradiative vertex V,
# expressed in loop scalar products (lv, lp, lk, L2=l^2) with coefficients rational in E, k, s, lam2.
import sympy as sp
E, P, k, c, sn, lam2 = sp.symbols('E P k c sn lam2', real=True)
l0, l1, l2, l3 = sp.symbols('l0 l1 l2 l3', real=True)
lv, lp, lk, L2, s = sp.symbols('lv lp lk L2 s', real=True)
I = sp.I
Z = sp.zeros(2); I2 = sp.eye(2)
sx = sp.Matrix([[0, 1], [1, 0]]); sy = sp.Matrix([[0, -I], [I, 0]]); sz = sp.Matrix([[1, 0], [0, -1]])
def blk(a, b, c_, d): return sp.Matrix(sp.BlockMatrix([[a, b], [c_, d]]))
g0 = blk(I2, Z, Z, -I2); G = [g0] + [blk(Z, s_, -s_, Z) for s_ in (sx, sy, sz)]
g5 = blk(Z, I2, I2, Z); ONE = sp.eye(4)
PL = (ONE - g5) / 2; PR = (ONE + g5) / 2
met = [1, -1, -1, -1]
def sl(a): return sum((met[m] * a[m] * G[m] for m in range(4)), sp.zeros(4))
def bar(O): return g0 * O.conjugate().T * g0
M = sum(((1 if mu == 0 else lam2) * G[mu] * PL * g0 * PR * G[mu] for mu in range(4)), sp.zeros(4))
p = [E, 0, 0, P]; kv = [k, k * sn, 0, k * c]; q = [p[i] + kv[i] for i in range(4)]; v = [1, 0, 0, 0]; l = [l0, l1, l2, l3]
eps = [[0, 0, 1, 0], [0, c, 0, -sn]]
ps, qs, vs, ls = sl(p), sl(q), sl(v), sl(l)
P1 = ps + ONE
def T(fun):
    return sp.expand(sum(((P1 * fun(sl(e)) * M * bar(sl(e) * (qs + ONE))).trace() for e in eps), 0))
def to_inv(expr):
    """components -> invariants (lv, lp, lk, L2); odd l2 -> 0; then c = (E - s/(2k))/P, sn^2 = 1-c^2, P^2 = E^2-1"""
    expr = sp.expand(expr)
    poly = sp.Poly(expr, l2)
    e0 = poly.coeff_monomial(1); e2 = poly.coeff_monomial(l2**2)
    assert all(m[0] in (0, 1, 2) for m in poly.monoms())
    x3 = (E * lv - lp) / P; x1 = (lv - lk / k - c * x3) / sn
    sub = {l0: lv, l3: x3, l1: x1}
    out = e0.subs(sub) + e2.subs(sub) * (lv**2 - x1**2 - x3**2 - L2)
    out = sp.expand(out)
    out = out.subs(sn**2, 1 - c**2)          # even powers of sn
    out = sp.expand(out).subs(sn**2, 1 - c**2)
    out = sp.together(sp.expand(out))
    out = out.subs(c, (E - s / (2 * k)) / P)
    out = sp.expand(sp.together(out))
    out = sp.together(out.subs(P**2, E**2 - 1))
    return sp.factor_terms(sp.simplify(out))
if __name__ == '__main__':
    import time
    t = time.time()
    res = {}
    res['T0'] = to_inv(T(lambda es: es * (qs + ONE))) / s**2
    res['TB1'] = to_inv(T(lambda es: es * (qs + ONE) * vs * (qs - ls + ONE))) / s**2
    res['TB2'] = to_inv(T(lambda es: vs * (ps - ls + ONE) * es * (qs - ls + ONE))) / s
    res['Tnon'] = sp.factor(to_inv((P1 * M).trace()))
    res['TV'] = to_inv((P1 * vs * (ps - ls + ONE) * M).trace())
    for kk, vv in res.items():
        print(kk, ':', sp.count_ops(vv), ' free:', vv.free_symbols)
    print('T0 =', sp.factor(res['T0']))
    print('Tnon =', res['Tnon']); print('TV =', sp.factor(res['TV']))
    import exprio; exprio.save(res, 'traces.expr.json'); print('%.1fs' % (time.time() - t))


==> code/numerics/analytic/tq_F.py <==
# tq_F.py -- per-R building blocks:  J_i = F_i(zeta,R_m) - F_i(zeta,R_p)  (+ (P/k) b0 for i=b)
#   Lambda_R(tau) = ln[(R+tau)(1+R tau)/(1+R)^2] = g(R) + ell(-1/R) + ell(-R),  g(R) = ln(R/(1+R)^2)
#   F_a = 2Pq int dtau l Lambda_R/(1-tau)^2
#   F_b = 1/(8Pq^3) Fp int dtau (1-tau)^2/tau^2 l (Lambda_R - g(R))         (tau-finite part)
#   F_c = 1/(2Pq)   int dtau/tau l (Lambda_R - g(R))
#   F_d = 2/Pq      int dtau l (Lambda_R - h(R))/(1+tau)^2,  h(R) = 2 ln|(1-R)/(1+R)|
#   b0  = 1/(2Pq) Fp int dtau/tau l = (Li2(Z^-2) - Re Li2(Z^2))/(2Pq)
import sympy as sp, time
import tq_compact as TC
from tq_compact import Z, PQ, LZ, l, integrate
from tq_closed import ell, tau, SG, Li2, LnAbs
R = sp.Symbol('R', positive=True); gR, hR = sp.symbols('g_R h_R')
Lam = gR + ell(-1/R) + ell(-R)
X = dict(a=2*PQ*Lam/(1 - tau)**2, b=(1 - tau)**2/(8*PQ**3*tau**2)*(Lam - gR), c=(Lam - gR)/(2*PQ*tau), d=2/PQ*(Lam - hR)/(1 + tau)**2)
out = {}
for k in 'abcd':
    t0 = time.time(); e = integrate(l*X[k])
    e = sp.expand(e)
    out[k] = e
    print('F_%s: %d SG, %d Li2, %d terms, %.0fs' % (k, len(e.atoms(SG)), len(e.atoms(Li2)), len(sp.Add.make_args(e)), time.time() - t0), flush=True)
import exprio; exprio.save(out, 'tq_F.expr.json')


==> code/numerics/analytic/tq_F_eval.py <==
# tq_F_eval.py -- Omega_Tq from the per-R building blocks (tq_F.expr.json); check vs tqterm.tq_term
import sympy as sp, mpmath as mp, sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import tq_closed as T
from tq_compact import Z, PQ, LZ
mp.mp.dps = 30
R = sp.Symbol('R', positive=True); gR, hR = sp.symbols('g_R h_R')
import exprio
F = exprio.load(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'tq_F.expr.json'), {'Li2': T.Li2, 'LnAbs': T.LnAbs, 'SG': T.SG})
mods = [{'S': T.S_abs, 'Li2': lambda x: mp.re(mp.polylog(2, mp.mpc(x, 1e-60))), 'LnAbs': lambda x: mp.log(abs(x)), 'SG': T.SG_num}, 'mpmath']
fF = {k: sp.lambdify((Z, R, PQ, LZ, gR, hR), v, modules=mods) for k, v in F.items()}
def Fi(i, z, Rv, Pq): return fF[i](z, Rv, Pq, mp.log(z), mp.log(Rv/(1 + Rv)**2), 2*mp.log(abs((1 - Rv)/(1 + Rv))))
def omega_tq(E, k):
    """T_q part of Omega(E,k). The blocks cancel like k^-2 at small k: extra working precision 2|log10 k| digits."""
    k = mp.mpf(k)
    with mp.workdps(mp.mp.dps + 10 + int(2*max(0, -mp.log10(k)))):
        r = _omega_tq(E, k)
    return +r
def _omega_tq(E, k):
    E, k = mp.mpf(E), mp.mpf(k); P = mp.sqrt(E*E - 1); q0 = E + k; Pq = mp.sqrt(q0*q0 - 1)
    z = q0 + Pq; rp = (Pq - P - k)/(Pq + P + k); rm = (Pq - P + k)/(Pq + P - k)
    c = dict(a=(11*E + 7*k)/(2*k), b=16*q0**2, c=4*q0*(2*E*E + 2*E*k + k*k)/k, d=(E - k)*(1 + k*k - E*E)/(2*k))
    b0 = (mp.polylog(2, 1/z**2) - mp.re(mp.polylog(2, mp.mpc(z**2, 1e-60))))/(2*Pq)
    tot = sum(c[i]*(Fi(i, z, rm, Pq) - Fi(i, z, rp, Pq)) for i in 'abcd') + c['b']*(P/k)*b0
    return -2*tot
if __name__ == '__main__':
    from tqterm import tq_term
    for E, k in [(1.25, 5/12), (1.8, 0.5), (1.3, 1.0), (2.2, 0.2), (1.05, 0.9), (2.45, 0.05), (1.0005, 1.5), (2.5, 0.01)]:
        a = omega_tq(E, k); b = tq_term(E, k)
        print('E=%-6s k=%-6s building blocks %s  quadrature %s  rel.diff %s' % (E, k, mp.nstr(a, 16), mp.nstr(b, 16), mp.nstr((a - b)/b, 2)))


==> code/numerics/analytic/tq_closed.py <==
# tq_closed.py -- the angular integral of the T_q term in classical polylogarithms (fixed E, k)
#   Omega_Tq = int ds c_Tq T_q = -2 int_{Pq}^inf dw l(w) Phi(w)   (tqterm.py)
#   variable tau = (w-Pq)/(w+Pq) in (0,1); every log becomes ell(a) = ln(1 - a tau), a in {z^2, z^-2, -rho+-, -1/rho+-}
#   double logs with simple poles -> S(A,B) = int_0^1 ln(1-At) ln(1-Bt) dt/t   (classical Li3, below)
#   kinematics rational in xi = E+P, z = q0+Pq  (zeta)
import sympy as sp, mpmath as mp, sys, os, pickle, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from delta_an import C
import symtr
xi, z, tau = sp.symbols('xi zeta tau', positive=True)
om, s = sp.Symbol('omega'), symtr.s
LZ, LCL, LC1, LC2 = sp.symbols('LZ LCL LC1 LC2')          # ln z, const part of L, ln((s0-s+)/(s0-s-)), ln(s+/s-)
class ell(sp.Function):                                     # ell(a) = ln(1 - a tau)   (ln|.| understood)
    nargs = 1
class Li2(sp.Function):
    nargs = 1
    @classmethod
    def eval(cls, x):
        if x == 0: return sp.Integer(0)
class S(sp.Function): nargs = 2                             # S(A,B) = int_0^1 ln|1-At| ln|1-Bt| dt/t
class SG(sp.Function):                                      # antiderivative in y of ln|1-Ay| ln|1-By|/y : mode 0 = S(Ay,By), 1 = inverted path
    nargs = 4
class LnAbs(sp.Function):                                   # ln|x| ; ln|0| -> 0 (finite part)
    nargs = 1
    @classmethod
    def eval(cls, x):
        if x == 0 or x == 1 or x == -1: return sp.Integer(0)
        if x.is_number and x.is_positive: return sp.log(x)
E = (xi + 1/xi)/2; P = (xi - 1/xi)/2; q0 = (z + 1/z)/2; Pq = (z - 1/z)/2; k = q0 - E
Qp, Qm = P + k, P - k
rp = sp.cancel((Pq - Qp)/(Pq + Qp)); rm = sp.cancel((Pq - Qm)/(Pq + Qm))
sp_, sm_ = sp.cancel(2*k*(E + P)), sp.cancel(2*k*(E - P)); s0 = sp.cancel(Pq**2)
def Phi_tau():
    cT = sp.cancel(C['Tq'].subs({symtr.E: E, symtr.k: k}))
    fr = sp.apart(sp.cancel(cT/(s + om)), s)
    A = B = Cc = D = Ep = 0
    for t in sp.Add.make_args(fr):
        c, r = t.as_independent(s)
        if r == 1: Ep += c; continue
        b, e = r.as_base_exp()
        if b == s and e == -2: D += c
        elif b == s and e == -1: Cc += c
        elif sp.simplify(b - (s + om)) == 0 and e == -1: A += c
        elif sp.simplify(sp.Poly(b, s).LC()*(s - s0) - b) == 0 and e == -1: B += c / sp.Poly(b, s).LC()
        else: raise ValueError(t)
    w = Pq*(1 + tau)/(1 - tau); omv = w**2 - Pq**2
    L = LCL + ell(-1/rm) + ell(-rm) - ell(-1/rp) - ell(-rp)      # s+ + omega = w^2 - (P-k)^2
    print("coef nonzero:", [X != 0 for X in (A, B, Cc, D, Ep)], flush=True)
    Phi = sum(sp.cancel(sp.sympify(X).subs(om, omv))*Y for X, Y in
              [(A, L), (B, LC1), (Cc, LC2), (D, (1/sm_ - 1/sp_)), (Ep, (sp_ - sm_))])
    return Phi
# ---------------- integration over tau in (0,1), Hadamard finite part at the ends ----------------
eps = sp.Symbol('epsilon', positive=True)
def fp_at(expr, t0):
    """finite part of expr at tau = t0 (+eps for t0=0, -eps for t0=1): constant term in eps, ln eps -> 0"""
    e = expr.subs(tau, t0 + (eps if t0 == 0 else -eps))
    dl = eps if t0 == 0 else -eps
    def rep(f):
        a = f.args[0]; c0 = sp.cancel(1 - a*t0)
        if c0 == 0: return sp.log(-a*dl)
        return LnAbs(c0) + sp.log(1 - a*dl/c0)
    e = e.replace(lambda f: isinstance(f, ell), rep)
    ser = sp.series(e, eps, 0, 1).removeO()
    ser = sp.expand(sp.expand_log(ser, force=True)).subs(sp.log(eps), 0)
    r = sp.expand(ser).coeff(eps, 0)
    return r.replace(lambda f: isinstance(f, sp.log), lambda f: LnAbs(f.args[0]))
def lin_roots(R):
    num, den = sp.fraction(sp.cancel(R)); out = []
    for f, m in sp.factor_list(den, tau)[1]:
        pf = sp.Poly(f, tau)
        if pf.degree() == 0: continue
        if pf.degree() != 1: raise ValueError('nonlinear factor %s' % f)
        out.append(sp.cancel(-pf.nth(0)/pf.LC()))
    return out
def split_simple(R):
    """R = sum_p c_p/(tau-p) + Rrest ;  returns ({p:c_p}, antiderivative of Rrest)"""
    pr = sp.apart(sp.cancel(R), tau, full=False)
    simp = {}; rest_int = 0
    for t in sp.Add.make_args(sp.expand(pr)):
        c, r = t.as_independent(tau)
        if r == 1: rest_int += c*tau; continue
        b, e = r.as_base_exp()
        if b == tau and e.is_Integer and e > 0: rest_int += c*tau**(e + 1)/(e + 1); continue
        num, den = sp.fraction(sp.together(r))
        fl = sp.factor_list(den, tau); cst = fl[0]*num; fs = [(f, m) for f, m in fl[1] if f.has(tau)]
        for f, m in fl[1]:
            if not f.has(tau): cst *= f**m   # not expected
        assert len(fs) == 1, t
        f, m = fs[0]; pf = sp.Poly(f, tau); lc = pf.LC(); p = sp.cancel(-pf.nth(0)/lc)
        cc = sp.cancel(c*num/(fl[0]*lc**m)) if True else None
        cc = sp.cancel(c/(cst/num*lc**m)) if False else cc
        # term = cc/(tau-p)^m
        if m == 1: simp[p] = simp.get(p, 0) + cc
        else: rest_int += cc*(tau - p)**(1 - m)/(1 - m)
    return simp, rest_int
def dell(a): return -a/(1 - a*tau)
def choose_mode(A, B, ys, p):
    """direct path y'in(0,y) crosses the zero of letter X iff X*y > 1; inverted path iff 0 < X*y < 1. Need <= 1 crossing per endpoint."""
    try:
        vals = [(float(A*y), float(B*y)) for y in ys]
    except TypeError:
        return 1 if p != 0 and p != 1 else 0          # symbolic: physical rule (pole at tau=-1 -> inverted)
    ok0 = all(not (a > 1 and b > 1) for a, b in vals)
    ok1 = all(y != 0 for y in ys) and all(not (0 < a < 1 and 0 < b < 1) for a, b in vals) and len({float(y) > 0 for y in ys}) == 1
    if ok0: return 0
    if ok1: return 1
    raise ValueError('no single-crossing path for A=%s B=%s ys=%s' % (A, B, ys))
class Integrator:
    def __init__(self): self.out = 0
    def ends(self, F):           # Fp[F]_0^1
        F = sp.sympify(F)
        if F == 0: return 0
        return fp_at(F, 1) - fp_at(F, 0)
    def rat(self, R):
        if R == 0: return 0
        simp, ri = split_simple(R); res = self.ends(ri)
        for p, c in simp.items(): res += c*(LnAbs(1 - p) - LnAbs(-p))      # ln|y| at y=1-p, -p ; ln 0 -> 0 (finite part)
        return res
    def one(self, R, a):
        if R == 0: return 0
        simp, ri = split_simple(R); res = self.ends(ri*ell(a)) - self.rat(sp.cancel(ri*dell(a)))
        for p, c in simp.items():
            al = sp.cancel(1 - a*p)
            if al == 0:   # int dy/y ln|a y| = 1/2 ln^2|a y|
                res += c*(LnAbs(a*(1 - p))**2 - LnAbs(a*(-p))**2)/2
            else:
                A = sp.cancel(a/al)
                res += c*(LnAbs(al)*(LnAbs(1 - p) - LnAbs(-p)) - Li2(A*(1 - p)) + Li2(A*(-p)))
        return res
    def two(self, R, a, b):
        if R == 0: return 0
        simp, ri = split_simple(R)
        res = self.ends(ri*ell(a)*ell(b)) - self.one(sp.cancel(ri*dell(a)), b) - self.one(sp.cancel(ri*dell(b)), a)
        for p, c in simp.items():
            al, be = sp.cancel(1 - a*p), sp.cancel(1 - b*p); assert al != 0 and be != 0
            A, B = sp.cancel(a/al), sp.cancel(b/be)
            mode = choose_mode(A, B, [1 - p, -p], p)
            for y, sg in ((1 - p, 1), (-p, -1)):
                res += sg*c*(LnAbs(al)*LnAbs(be)*LnAbs(y) - LnAbs(al)*Li2(B*y) - LnAbs(be)*Li2(A*y) + (SG(A, B, y, mode) if y != 0 else 0))
        return res
def build():
    t0 = time.time()
    Phi = Phi_tau()
    l = ell(z**2) - ell(z**-2) - 2*LZ
    J = -2*l*Phi*2*Pq/(1 - tau)**2
    if os.environ.get('XIZ'):
        xv, zv = [sp.Rational(v) for v in os.environ['XIZ'].split(',')]
        J = J.subs({xi: xv, z: zv})
    J = sp.expand(J)
    # collect by ell monomials
    groups = {}
    for term in sp.Add.make_args(J):
        X = sp.Integer(1); R = sp.Integer(1)
        for f in sp.Mul.make_args(term):
            if isinstance(f, ell) or (isinstance(f, sp.Pow) and isinstance(f.base, ell)): X *= f
            else: R *= f
        groups[X] = groups.get(X, 0) + R
    print('monomials:', len(groups), ' %.0fs' % (time.time() - t0), flush=True)
    I = Integrator(); res = 0
    for X, R in groups.items():
        R = sp.cancel(sp.together(R)); fs = [f for f in sp.Mul.make_args(X) if f != 1]
        args = []
        for f in fs:
            if isinstance(f, sp.Pow): args += [f.base.args[0]]*int(f.exp)
            else: args.append(f.args[0])
        if len(args) == 0: r = I.rat(R)
        elif len(args) == 1: r = I.one(R, args[0])
        elif len(args) == 2: r = I.two(R, args[0], args[1])
        else: raise ValueError(X)
        res += r
        print('  ', X, ' done %.0fs' % (time.time() - t0), flush=True)
    return res
# ---------------- numerics ----------------
def S_num(A, B):
    return mp.quad(lambda t: mp.log(1 - A*t)*mp.log(1 - B*t)/t, [0, 0.5, 1])
def Li3c(x): return mp.polylog(3, x)
def K(x): return mp.log(x)*mp.log(1 - x)**2 + 2*mp.log(1 - x)*mp.polylog(2, 1 - x) - 2*Li3c(1 - x) + 2*mp.zeta(3)
def Fc(c, u): return mp.log(u)**2*mp.log(1 - c*u) + 2*mp.log(u)*mp.polylog(2, c*u) - 2*Li3c(c*u)
def S_abs(A, B):
    """int_0^1 ln|1-At| ln|1-Bt| dt/t for real A, B: average of the two relative i0 prescriptions"""
    A, B = mp.mpf(mp.re(A)), mp.mpf(mp.re(B)); d = mp.mpf(10)**(-mp.mp.dps - 10)
    return mp.re(S_cl(A + 1j*d, B + 1j*d) + S_cl(A + 1j*d, B - 1j*d))/2
def SG_num(A, B, y, mode):
    A, B, y = [mp.mpf(mp.re(x)) for x in (A, B, y)]
    if mode == 0: return S_abs(A*y, B*y)
    v = 1/y; Lv = mp.log(abs(v)); al, be = mp.log(abs(A)), mp.log(abs(B))
    R2 = lambda x: mp.re(mp.polylog(2, mp.mpc(x, 1e-60))); R3 = lambda x: mp.re(mp.polylog(3, mp.mpc(x, 1e-60)))
    return -(al*be*Lv - (al + be)*Lv**2/2 + Lv**3/3 - al*R2(v/B) - be*R2(v/A)
             - (-Lv*R2(v/A) + R3(v/A) - Lv*R2(v/B) + R3(v/B)) + S_abs(v/A, v/B))
def S_cl(A, B):
    U = (1 - A)/(1 - B); c = B/A
    third = Fc(1, U) - Fc(c, U) + 2*mp.zeta(3) - 2*Li3c(c)
    return (K(A) + K(B) - third)/2
if __name__ == '__main__':
    import tq_closed as M
    res = M.build()
    pickle.dump(res, open('tq_closed%s.pkl' % ('_' + os.environ['XIZ'].replace('/', '_').replace(',', '_') if os.environ.get('XIZ') else ''), 'wb'))
    print('atoms: S', len(res.atoms(M.S)), ' Li2', len(res.atoms(M.Li2)), ' LnAbs', len(res.atoms(M.LnAbs)))


==> code/numerics/analytic/tq_compact.py <==
# tq_compact.py -- compact closed form of the T_q angular term at fixed (E,k)
#   Omega_Tq = int_{s-}^{s+} ds c_Tq T_q = -2 [c_a J_a + c_b J_b + c_c J_c + c_d J_d]
#   c_a=(11E+7k)/(2k), c_b=16 q0^2, c_c=4 q0 (2E^2+2Ek+k^2)/k, c_d=(E-k)(1+k^2-E^2)/(2k),   q0=E+k
#   J_i = int_{Pq}^inf dw l(w) X_i(w),  l = ln|(q0-w)/(q0+w)|,  omega = w^2-Pq^2,
#     X_a = L,  X_b = (L-L_beta)/omega^2 + (P/k)/omega,  X_c = (L-L_beta)/omega,  X_d = (L-l1)/w^2
#     L = ln[(w^2-(P-k)^2)/(w^2-(P+k)^2)],  L_beta = ln((E+P)/(E-P)),  l1 = 2 ln(|P-k|/(P+k))
#   tau = (w-Pq)/(w+Pq):  l = ell(Z^2) - ell(Z^-2) - 2 ln Z,  L = LCL + ell(-1/RM) + ell(-RM) - ell(-1/RP) - ell(-RP)
#     Z = q0+Pq,  RP = (Pq-P-k)/(Pq+P+k),  RM = (Pq-P+k)/(Pq+P-k),  LCL = 2 ln((Pq+P-k)/(Pq+P+k)) + ln(RM/RP)
import sympy as sp, mpmath as mp, pickle, sys, os, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import tq_closed as T
from tq_closed import ell, tau, LnAbs, Li2, SG, Integrator
Z, RP, RM, PQ = sp.symbols('Z R_p R_m P_q', positive=True)
LZ, LCL, LB, L1, PK = sp.symbols('LZ LCL L_beta ell_1 PK')     # ln Z, const of L, L_beta, ell_1, P/k
l = ell(Z**2) - ell(Z**-2) - 2*LZ
L = LCL + ell(-1/RM) + ell(-RM) - ell(-1/RP) - ell(-RP)
dw = 2*PQ/(1 - tau)**2
inv_om = (1 - tau)**2/(4*PQ**2*tau); inv_w2 = (1 - tau)**2/(PQ**2*(1 + tau)**2)
X = dict(a=L, b=(L - LB)*inv_om**2 + PK*inv_om, c=(L - LB)*inv_om, d=(L - L1)*inv_w2)
def choose_mode_sym(A, B, ys, p): return 1 if p == -1 else 0
T.choose_mode = choose_mode_sym
def integrate(expr):
    J = sp.expand(expr)
    groups = {}
    for term in sp.Add.make_args(J):
        Xm = sp.Integer(1); R = sp.Integer(1)
        for f in sp.Mul.make_args(term):
            if isinstance(f, ell) or (isinstance(f, sp.Pow) and isinstance(f.base, ell)): Xm *= f
            else: R *= f
        groups[Xm] = groups.get(Xm, 0) + R
    I = Integrator(); res = 0
    for Xm, R in groups.items():
        R = sp.cancel(sp.together(R)); args = []
        for f in sp.Mul.make_args(Xm):
            if f == 1: continue
            if isinstance(f, sp.Pow): args += [f.base.args[0]]*int(f.exp)
            else: args.append(f.args[0])
        if not args: res += I.rat(R)
        elif len(args) == 1: res += I.one(R, args[0])
        else: res += I.two(R, *args)
    return res
if __name__ == '__main__':
    out = {}
    for key in 'abcd':
        t0 = time.time(); out[key] = integrate(l*X[key]*dw)
        print('J_%s: %d S/SG, %d Li2, ops %d, %.0fs' % (key, len(out[key].atoms(SG)), len(out[key].atoms(Li2)), sp.count_ops(out[key]), time.time() - t0), flush=True)
    pickle.dump(out, open('tq_compact.pkl', 'wb'))


==> code/numerics/analytic/tqterm.py <==
# tqterm.py -- angular integral of the T_q term:
#   int_{s-}^{s+} ds c_Tq(s) T_q(s),   T_q(s) = -2 int_{Pq}^inf dw l(w)/(w^2 - Pq^2 + s),  l(w) = ln|(q0-w)/(q0+w)|
#   = -2 int_{Pq}^inf dw l(w) Phi(w),  Phi(w) = int_{s-}^{s+} ds c_Tq(s)/(s + omega),  omega = w^2 - Pq^2   (closed form, logs)
import sympy as sp, mpmath as mp, os
from symtr import E, k, s
from delta_an import C
om = sp.symbols('omega', positive=True); s0 = sp.symbols('s0')
cT = sp.together(sp.expand(C['Tq']).subs(-E**2 - 2 * E * k - k**2 + s + 1, s - s0))
frac = sp.apart(sp.cancel(cT / (s + om)), s)
# antiderivative in s of each partial fraction
Fphi = 0
for t in sp.Add.make_args(frac):
    cnum, rest = t.as_independent(s)
    if rest == 1: Fphi += cnum * s; continue
    b, e = rest.as_base_exp(); e = int(e)
    if b == s: Fphi += cnum * (sp.log(s) if e == -1 else s**(e + 1) / (e + 1))
    else:
        pb = sp.Poly(b, s); lead = pb.LC(); a = -pb.nth(0) / lead
        Fphi += cnum * lead**e * (sp.log(sp.Abs(s - a)) if e == -1 else (s - a)**(e + 1) / (e + 1))
_F = sp.lambdify((s, om, E, k, s0), Fphi, 'mpmath')
def tq_term(Ev, kv):
    Ev, kv = mp.mpf(Ev), mp.mpf(kv); P = mp.sqrt(Ev**2 - 1); q0 = Ev + kv; Pq = mp.sqrt(q0**2 - 1); s0v = q0**2 - 1
    sm, sp_ = 2 * kv * (Ev - P), 2 * kv * (Ev + P)
    def Phi(w):                       # partial-fraction coefficients ~ omega^-3 near w = Pq: evaluate with extra digits
        with mp.workdps(mp.mp.dps + 60):
            o = mp.mpf(w)**2 - Pq * Pq
            if o < mp.mpf(10)**(-mp.mp.dps - 20): o = mp.mpf(10)**(-mp.mp.dps - 20)
            return +(_F(sp_, o, Ev, kv, s0v) - _F(sm, o, Ev, kv, s0v))
    l = lambda w: mp.log(abs((q0 - w) / (q0 + w)))
    return -2 * mp.quad(lambda w: l(w) * Phi(w), [Pq, Pq + (q0 - Pq) / 4, q0, 2 * q0, 8 * q0, mp.inf])


==> code/numerics/dr/dnum.py <==
# dnum.py -- double-real remainder D(E) (units a^2 = (alpha/2pi)^2) by 4D Gauss quadrature over the photon energies k1, k2 and
#   polar angles c1, c2, after the analytic azimuthal integral of dphi.py (dphi.expr.json).
#   D(E, n, nc, W0):    Gauss in the angles;  Dlog(E, n, nc, W0): angles mapped logarithmically (used for the tables;
#   resolves the collinear peak at large E).  W0 = endpoint (default: neutron Delta).  Env WEXP: neutrino phase-space exponent (2).
#   python3 dnum.py : Dlog with 32^4 points at the ten reference energies, against the exact values in ../tables/D_analytic.json.
import os
WEXP = int(os.environ.get('WEXP', '2'))
import numpy as np, sympy as sp, sys
from parse import x1, x2, E, k1v, k2v
from dphi import a, B_
import exprio
Fphi = exprio.load(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'dphi.expr.json'))['Fphi']
f = sp.lambdify((x1, x2, E, k1v, k2v, a, B_), Fphi, 'numpy')
Dl = 1.29333236 / 0.51099895
def D(Ev, n=16, nc=16, W0=None):
    P = np.sqrt(Ev**2 - 1); Km = (Dl if W0 is None else W0) - Ev
    t, wt = np.polynomial.legendre.leggauss(n); t = (t + 1) / 2; wt = wt / 2
    c, wc = np.polynomial.legendre.leggauss(nc)
    # k1 = Km u^2, k2 = (Km - k1) v^2  (triangle), clustering at k -> 0
    U, V, C1, C2 = np.meshgrid(t, t, c, c, indexing='ij')
    WU, WV, WC1, WC2 = np.meshgrid(wt, wt, wc, wc, indexing='ij')
    k1 = Km * U**2; k2 = (Km - k1) * V**2
    jac = (2 * Km * U) * (2 * (Km - k1) * V)
    X1 = k1 * (Ev - P * C1); X2 = k2 * (Ev - P * C2)
    A = k1 * k2 * (1 - C1 * C2); Bv = k1 * k2 * np.sqrt((1 - C1**2) * (1 - C2**2))
    val = f(X1, X2, Ev, k1, k2, X1 + X2 + A, Bv)
    w12 = ((Km - k1 - k2) / Km)**WEXP
    integ = 0.5 * k1 * k2 / (2 * np.pi) * w12 * val * jac * WU * WV * WC1 * WC2
    return integ.sum()
def Dlog(Ev, n=16, nc=16, W0=None):
    """as D, but each photon angle mapped through x = E - P c = x- (x+/x-)^u (u uniform): resolves the collinear peak 1/x at large E"""
    P = np.sqrt(Ev**2 - 1); Km = (Dl if W0 is None else W0) - Ev
    t, wt = np.polynomial.legendre.leggauss(n); t = (t + 1) / 2; wt = wt / 2
    u, wu = np.polynomial.legendre.leggauss(nc); u = (u + 1) / 2; wu = wu / 2
    xm, xp = Ev - P, Ev + P; LR = np.log(xp / xm)
    xx = xm * np.exp(LR * u); cc = (Ev - xx) / P; wcc = wu * xx * LR / P          # dc = x LR/P du
    U, V, C1, C2 = np.meshgrid(t, t, cc, cc, indexing='ij')
    WU, WV, WC1, WC2 = np.meshgrid(wt, wt, wcc, wcc, indexing='ij')
    k1 = Km * U**2; k2 = (Km - k1) * V**2
    jac = (2 * Km * U) * (2 * (Km - k1) * V)
    X1 = k1 * (Ev - P * C1); X2 = k2 * (Ev - P * C2)
    A = k1 * k2 * (1 - C1 * C2); Bv = k1 * k2 * np.sqrt(np.clip((1 - C1**2) * (1 - C2**2), 0, None))
    val = f(X1, X2, Ev, k1, k2, X1 + X2 + A, Bv)
    w12 = ((Km - k1 - k2) / Km)**WEXP
    integ = 0.5 * k1 * k2 / (2 * np.pi) * w12 * val * jac * WU * WV * WC1 * WC2
    return integ.sum()
if __name__ == '__main__':
    import json
    ref = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'tables', 'D_analytic.json')))['points']
    for q in ref:
        d = Dlog(q['E'], 32, 32)
        print('xi=%-5s E=%.6f  Dlog(32^4) = %.9f   exact = %.9f   rel. diff %.1e' % (q['xi'], q['E'], d, q['D'], d/q['D'] - 1))


==> code/numerics/dr/dphi.py <==
# dphi.py -- double-real non-factorizable remainder with the relative azimuth integrated analytically
#   D(E) = 1/2 int dk1 dk2 dc1 dc2 (k1 k2/(2pi)) w12 int_0^{2pi} dphi [S2/W0 - S1(1) S1(2)/W0^2],  W0 = 2E,
#   w12 = ((Km-k1-k2)/Km)^2 theta(k1+k2<Km);  x_i = p.k_i = k_i (E - P c_i),  y = k1.k2 = A - B cos(phi)
import sympy as sp, mpmath as mp
from parse import S2, S1, x1, x2, y, E, k1v, k2v
A_, B_, u = sp.symbols('A B u', positive=True)
# S2 as rational function of y: denominator (x1+x2+y)^n only (others are y-independent)
S2r = sp.together(S2)
num, den = sp.fraction(sp.factor(S2r))
# write in terms of u = x1+x2+y
S2u = sp.apart(sp.cancel(S2r.subs(y, u - x1 - x2)), u)
terms = sp.Add.make_args(sp.expand(S2u))
# phi-average of u^n with u = a - B cos(phi), a = x1+x2+A:  <u^n> for n>=0 polynomial, n=-1,-2 closed form
a = sp.Symbol('a', positive=True)
def phiavg(n):
    if n >= 0:
        ph = sp.Symbol('ph'); return sp.expand(sp.integrate(sp.expand((a - B_ * sp.cos(ph))**n), (ph, 0, 2 * sp.pi)) / (2 * sp.pi))
    if n == -1: return 1 / sp.sqrt(a**2 - B_**2)
    if n == -2: return a / (a**2 - B_**2)**sp.Rational(3, 2)
    if n == -3: return (2 * a**2 + B_**2) / (2 * (a**2 - B_**2)**sp.Rational(5, 2))
    raise ValueError(n)
avg = 0
for t in terms:
    c, rest = t.as_independent(u)
    n = 0 if rest == 1 else (sp.degree(rest, u) if rest.is_polynomial(u) else -sp.degree(sp.fraction(rest)[1], u))
    if rest != 1 and not rest.is_polynomial(u):
        nu, de = sp.fraction(rest); assert nu.is_number, rest
        c = c * nu / sp.Poly(de, u).LC()
    avg += c * phiavg(int(n))
S1_1 = S1; S1_2 = S1.subs({x1: x2, k1v: k2v})
# phi-averaged integrand (per unit dphi measure 2pi already included below)
W0 = 2 * E
Fphi = 2 * sp.pi * (avg / W0 - S1_1 * S1_2 / W0**2)      # int_0^{2pi} dphi [...]
import exprio; exprio.save(dict(Fphi=Fphi), 'dphi.expr.json')
if __name__ == '__main__':
    # check phi average against direct numerical phi integration at a random point
    import random
    vals = dict(E=1.8, k1=0.4, k2=0.3, c1=0.2, c2=-0.5)
    Ev, kk1, kk2, c1, c2 = [mp.mpf(vals[x]) for x in ['E', 'k1', 'k2', 'c1', 'c2']]
    Pv = mp.sqrt(Ev**2 - 1); X1 = kk1 * (Ev - Pv * c1); X2 = kk2 * (Ev - Pv * c2)
    Av = kk1 * kk2 * (1 - c1 * c2); Bv = kk1 * kk2 * mp.sqrt((1 - c1**2) * (1 - c2**2))
    f2 = sp.lambdify((x1, x2, y, E, k1v, k2v), S2, 'mpmath')
    direct = mp.quad(lambda ph: f2(X1, X2, Av - Bv * mp.cos(ph), Ev, kk1, kk2), [0, 2 * mp.pi])
    fa = sp.lambdify((x1, x2, E, k1v, k2v, a, B_), avg, 'mpmath')
    print('phi-integral of S2: direct', mp.nstr(direct, 14), ' closed form', mp.nstr(2 * mp.pi * fa(X1, X2, Ev, kk1, kk2, X1 + X2 + Av, Bv), 14))


==> code/numerics/dr/exprio.py <==
# exprio.py -- store sympy expressions as plain text (JSON holding sympy.srepr strings) instead of pickles.
#   save(obj, path): obj may nest dicts, lists, tuples, sympy expressions, str/int/float.
#   load(path, extra): rebuilds the same objects; srepr keeps symbol assumptions (real, positive, ...) and exact numbers.
#   'extra' supplies non-sympy function classes used in the expressions (e.g. Li2, LnAbs, SG of tq_closed.py).
import json, sympy as sp


def _enc(o):
    if isinstance(o, dict):
        return {'__dict__': [[_enc(k), _enc(v)] for k, v in o.items()]}
    if isinstance(o, tuple):
        return {'__tuple__': [_enc(v) for v in o]}
    if isinstance(o, list):
        return [_enc(v) for v in o]
    if isinstance(o, sp.Basic):
        return {'__sympy__': sp.srepr(o)}
    if o is None or isinstance(o, (str, int, float, bool)):
        return o
    raise TypeError('exprio: cannot store %s' % type(o))


def save(obj, path):
    with open(path, 'w') as f:
        json.dump(_enc(obj), f, indent=0)


def load(path, extra=None):
    ns = {}
    exec('from sympy import *', ns)
    ns.update(extra or {})

    def dec(o):
        if isinstance(o, dict):
            if '__sympy__' in o:
                return eval(o['__sympy__'], ns)
            if '__tuple__' in o:
                return tuple(dec(v) for v in o['__tuple__'])
            if '__dict__' in o:
                return {dec(k): dec(v) for k, v in o['__dict__']}
        if isinstance(o, list):
            return [dec(v) for v in o]
        return o

    with open(path) as f:
        return dec(json.load(f))


==> code/numerics/dr/parse.py <==
# parse.py -- reads the two-photon traces S2, S1 from rr.out (output of form rr.frm) as sympy expressions in
#   x_i = p.k_i, y = k1.k2, E, k_i (used by dphi.py and dnum.py).
import sympy as sp, re
x1,x2,y,E,k1v,k2v,iD1,iD2,iDK,ik1v,ik2v=sp.symbols('x1 x2 y E k1v k2v iD1 iD2 iDK ik1v ik2v')
import os
txt=open(os.path.join(os.path.dirname(os.path.abspath(__file__)),'rr.out')).read()
def grab(name):
    m=re.search(name+r'\s*=\s*(.*?);',txt,re.S); return sp.sympify(m.group(1).replace('\n','').replace(' ','').replace('^','**'),locals=dict(x1=x1,x2=x2,y=y,E=E,k1v=k1v,k2v=k2v,iD1=iD1,iD2=iD2,iDK=iDK,ik1v=ik1v,ik2v=ik2v))
S2=grab('S2'); S1=grab('S1')
sub={iD1:1/(2*x1),iD2:1/(2*x2),iDK:1/(2*x1+2*x2+2*y),ik1v:1/k1v,ik2v:1/k2v}
S2=S2.subs(sub); S1=S1.subs(sub)


==> code/numerics/interf/interf.py <==
# interf.py -- real e+e- pair emission with two identical electrons: direct |A|^2 and exchange interference -Re(A B*)
#   final state e(p1) e(p2) e+(p3) + nu (averaged; Mid = (1+g5)/2 g0), static source; virtual photon from the electron line
#   (v.eps = 0 gauge: P(q) = -g + (qv+vq)/(v.q) - qq/(v.q)^2, valid for the conserved pair current).
#   A: e(p1) emits gamma*(q = p2+p3) -> e(p2) e+(p3);  B: p1 <-> p2.  Identical electrons: 1/2! (|A|^2+|B|^2-2Re AB*) -> |A|^2 - Re AB*.
#   At fixed E1 = E (the spectrum variable), weight ((K - E2 - E3)/K)^n, K = W0 - E;  units (alpha/2pi)^2:
#     X = 1/(2 pi) int dE2 dE3 dc2 dc3 dphi p2 p3 Tr/(2E) w
import numpy as np, sys, os
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'pair'))
import pair as Pm
from scipy.stats import qmc
G = np.array(Pm.G); I4 = Pm.I4; MID = Pm.MID; eta = Pm.eta; SG = np.array([1., -1, -1, -1])
WEXP = int(os.environ.get('WEXP', '2'))
def sl(q): return np.einsum('...m,mab->...ab', q*SG, G)
def dot(a, b): return a[..., 0]*b[..., 0] - (a[..., 1:]*b[..., 1:]).sum(-1)
def Pcontr(q):     # Gq^mu = sum_mu' P(q)_{mu mu'} g^{mu'}   (N,4,4,4) indexed [N, mu, a, b]
    ql = q*SG; vq = q[..., 0]
    Pm_ = -eta[None] + (np.einsum('nm,k->nmk', ql, np.array([1., 0, 0, 0])) + np.einsum('m,nk->nmk', np.array([1., 0, 0, 0]), ql))/vq[:, None, None] \
          - np.einsum('nm,nk->nmk', ql, ql)/vq[:, None, None]**2
    return np.einsum('nmk,kab->nmab', Pm_, G)
def X(E, W0, N=2**18, seed=0, parts=False):
    K = W0 - E
    if K <= 2: return (0.0, 0.0, 0.0) if parts else 0.0
    P1 = np.sqrt(E*E - 1); p1 = np.array([E, 0, 0, P1])
    s = qmc.Sobol(5, scramble=True, seed=seed).random(N)
    # energies: E2 = 1 + (K-2) u (log map toward 1 not needed: masses), E3 = 1 + (K - 1 - E2) v ; angles: log map for collinearity with p1
    u, v = s[:, 0], s[:, 1]
    E2 = 1 + (K - 2)*u; E3 = 1 + (K - 1 - E2)*v; jacE = (K - 2)*(K - 1 - E2)
    def ang(t, Ee):
        Pe = np.sqrt(Ee*Ee - 1); x0 = 1 - 1e-12; lo = 1/(Ee + Pe)**2*0 + 1e-14
        # 1 - c = d in [~0, 2]: d = dmin (2/dmin)^t  with dmin from the collinear scale m/E1
        dmin = 1e-10; d = dmin*(2/dmin)**t; return 1 - d, d*np.log(2/dmin)
    c2, j2 = ang(s[:, 2], E2); c3, j3 = ang(s[:, 3], E3); ph = 2*np.pi*s[:, 4]
    p2m = np.sqrt(E2**2 - 1); p3m = np.sqrt(E3**2 - 1)
    sn2 = np.sqrt(np.clip(1 - c2*c2, 0, None)); sn3 = np.sqrt(np.clip(1 - c3*c3, 0, None))
    p2 = np.stack([E2, p2m*sn2, 0*E2, p2m*c2], -1); p3 = np.stack([E3, p3m*sn3*np.cos(ph), p3m*sn3*np.sin(ph), p3m*c3], -1)
    P1v = np.broadcast_to(p1, p2.shape)
    q = p2 + p3; qp = P1v + p3; tot = P1v + q
    D1 = dot(tot, tot) - 1
    O1 = np.einsum('mab,nbc->nmac', G, sl(tot) + I4)/D1[:, None, None, None]            # g^mu (p1+q+1)/D
    O2b = np.einsum('nab,mbc->nmac', sl(tot) + I4, G)/D1[:, None, None, None]           # (p2+q'+1) g^nu / D   (same total momentum)
    O1b = O2b
    Gq = Pcontr(q)/dot(q, q)[:, None, None, None]; Gqp = Pcontr(qp)/dot(qp, qp)[:, None, None, None]
    S1 = sl(P1v) + I4; S2 = sl(p2) + I4; S3 = sl(p3) - I4
    # direct: Tr[(p1+1) O1^mu Mid O1b^nu] Tr[(p2+1) Gq_mu (p3-1) Gq_nu]
    Lep = np.einsum('nab,nmbc,cd,nkda->nmk', S1, O1, MID, O1b)
    Pair = np.einsum('nab,nmbc,ncd,nkda->nmk', S2, Gq, S3, Gq)
    Tdir = np.einsum('nmk,nmk->n', Lep, Pair).real
    # interference: Tr[(p1+1) O1^mu Mid O2b^nu (p2+1) Gq_mu (p3-1) Gqp_nu]
    A = np.einsum('nab,nmbc,cd,nkde->nmkae', S1, O1, MID, O2b)       # (p1+1) O1^mu Mid O2b^nu
    B = np.einsum('nab,nmbc,ncd,nkde->nmkae', S2, Gq, S3, Gqp)       # (p2+1) Gq_mu (p3-1) Gqp_nu
    Tint = np.einsum('nmkab,nmkba->n', A, B).real
    w = np.clip((K - E2 - E3)/K, 0, None)**WEXP
    jac = jacE*j2*j3*2*np.pi
    base = jac*p2m*p3m*w/(2*E)/(2*np.pi)
    xd = np.mean(base*Tdir); xi = np.mean(-base*Tint)
    return (xd, xi, np.std(base*Tint)/np.sqrt(N)) if parts else xi
if __name__ == '__main__':
    for E, W0 in ((3., 8.), (5., 20.)):
        for N in (2**16, 2**18):
            d, i, err = X(E, W0, N, parts=True)
            print('E=%g W0=%g N=%d  direct %.6f   (Kroll-Wada %.6f)   interference %.6f +- %.6f' % (E, W0, N, d, Pm.X(E, W0, 40, 40, 48), i, err), flush=True)


==> code/numerics/interf/interf_scan.py <==
# interf_scan.py -- finiteness check of App. B: spectrum average of the identical-electron exchange term vs W0
#   (strict a^2 units, unweighted, mu = mu_UV = 2 W0), with its quasi-Monte Carlo uncertainty.
#   Added to the photon-only sector, it cancels the slope -1.427 per ln W0 (paper: 22.43(4), 22.42(10), 22.23(19), 22.17(26)).
#   run:  python3 interf_scan.py [W0 ...] > interf_scan.out   (default W0 = 80 320 1280 5120; about 12 min on 2 cores;
#         also writes the per-energy values to interf_scan_<W0s>.json)
import numpy as np, sys, json, time, mpmath as mp
from multiprocessing import Pool
import interf
def job(a):
    W0, E, N = a; return W0, E, interf.X(E, W0, N, seed=int(E*1000) % 2**31, parts=True)
if __name__ == '__main__':
    Ws = [float(x) for x in sys.argv[1:]] or [80, 320, 1280, 5120]
    NP = 32; N = 2**15; xg, wg = np.polynomial.legendre.leggauss(NP); out = {}
    tasks = []
    for W0 in Ws:
        pm = np.sqrt(W0*W0 - 1)
        for x in xg: tasks.append((W0, float(np.sqrt(1 + (pm*(x + 1)/2)**2)), N))
    t0 = time.time()
    with Pool(2) as p:
        for W0, E, (d, i, e) in p.imap(job, tasks): out.setdefault(W0, []).append((E, d, i, e))
    for W0 in Ws:
        pm = np.sqrt(W0*W0 - 1); num = numd = den = err2 = 0
        for (E, d, i, e), x, w in zip(out[W0], xg, wg):
            p = pm*(x + 1)/2; Wt = w*p*p*(W0 - E)**2; den += Wt; num += Wt*i; numd += Wt*d; err2 += (Wt*e)**2
        print('W0 %8.0f  <direct> %+10.4f   <interference> %+9.4f +- %.4f' % (W0, numd/den, num/den, np.sqrt(err2)/den), flush=True)
    json.dump({str(k): v for k, v in out.items()}, open('interf_scan_%s.json' % '_'.join(str(int(w)) for w in Ws), 'w'))
    print('time %.0fs' % (time.time() - t0))


==> code/numerics/interf/run_interf.py <==
# run_interf.py -- identical-electron interference at the spectrum Gauss points of nuclear_real.json -> interf.json
import json, os, sys
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
import interf
def job(a):
    nm, W0, E = a; return nm, E, interf.X(E, W0, 2**15, seed=int(E*1e4) % 2**31)
if __name__ == '__main__':
    js = json.load(open(os.path.join(HERE, '..', 'tables', 'nuclear_real.json')))
    tasks = [(r['name'], r['W0'], q['E']) for r in js for q in r['points'] if r['W0'] - q['E'] > 2]
    out = {r['name']: [0.0]*len(r['points']) for r in js}; idx = {(r['name'], q['E']): i for r in js for i, q in enumerate(r['points'])}
    with Pool(2) as p:
        for nm, E, x in p.imap_unordered(job, tasks, chunksize=4): out[nm][idx[(nm, E)]] = float(x)
    json.dump(out, open(os.path.join(HERE, 'interf.json'), 'w'), indent=1); print('done', len(tasks))


==> code/numerics/pair/nl_slope.py <==
# nl_slope.py -- finiteness check of the electron-loop sector at large W0 (App. B, "Finiteness check").
#   Electron-loop sector = n_e part of H_V^(2) (Z^0 part: crossed, i.e. spacelike w = E; on-shell alpha; mu = mu_UV = 2 W0)
#                          + direct real e+e- pair term X(E) (Kroll-Wada, pair.py),
#   averaged over the static spectrum (weight p^2 (W0-E)^2 dp), in units (alpha/2pi)^2.
#   Expected for m/W0 -> 0:  sector = (4/3) c1 ln W0 + const,  c1 = 217/20 - 4 pi^2/3   (Eq. (52) of arXiv:2511.05446).
#
#   The two pieces cancel to ~2% at large W0 (-1546 vs +1513 at W0 = 1.3e6), so X is needed to ~1e-8 relative.
#   pair.X uses log maps with square-root endpoints and converges only algebraically (~1e-6); here
#     s:   ln sqrt(s) = ln 2 + ln(K/2) g(t),  g = 3t^2 - 2t^3   (sqrt(s)-2 ~ t^2,  K - sqrt(s) ~ (1-t)^2)
#     k0:  k0 = sqrt(s) cosh(eta), |k| = sqrt(s) sinh(eta)     (removes the sqrt(k0^2 - s) endpoint)
#     c:   log map in D = (p+k)^2 - m^2, as in pair.py
#   and the outer energy integral is split at E = W0/2: ln p below (X ~ K^2/E^2 near E ~ m), ln(K-2) above (pair threshold).
#   X(E) then converges to ~1e-9 at the default orders, the spectrum average to ~1e-10.
#
#   run:  python3 nl_slope.py                 # default ladder W0 = 1280 ... 5.24e6, then the slope fit
#         python3 nl_slope.py 20480 81920     # selected W0
#   ~40 s per W0 at the default orders (inner 24,24,32; outer 48); inner 40,40,48 for W0 > 1e6 (or with --hi).
#   Result (nl_slope.out): fitted slope -3.079303 +- 0.000003 against (4/3) c1 = -3.0792967.
import sys, time, numpy as np, mpmath as mp
from pair import R, WEXP
mp.mp.dps = 30; P2 = mp.pi**2

# ---- n_e part of the two-loop form factors (MS-bar alphabar, n_e = 1, L = ln(mu/m)); C_B multiplies vslash.
#      Same expressions as results/CompactC.m restricted to the n_e terms (two_loop_w, NLpart).
def CAB(w, s, ph, L, lm, li2x2):
    comb = li2x2/2 - ph*lm - ph**2/2 - P2/12
    CA = (mp.mpf(2801)/108 + 16/(9*s*s) + P2*((33*w*w + 30*w + 1)/(9*(w + 1)**2) - mp.mpf(7)/3) - 10*L/3 + 20*L*L/3
          - (w/s)*ph*(mp.mpf(32)/27*(13 + 3/(s*s)) + 16*P2/9 + 16*L/3 + 32*L*L/3)
          - 32*(w/s)*L*comb/3 + mp.mpf(64)/9*(w*w/(s*s))*(1 + 1/(4*s*s))*ph**2 - 16*(w/s)*ph**3/9)
    CB = (-8*w/(3*s*s) - 2*P2*(2*w + 1)/(3*(w + 1)**2) + 16*(4*w*w - 1)*ph/(9*s**3) + 16*L*ph/(3*s) - 8*w**3*ph**2/(3*s**4))
    return CA, CB
def HV1(z, L):
    """one-loop H_V^(1) (beta^- electron, mu_UV = mu), Eq. (HV1) of the paper."""
    b = mp.sqrt(z*z - 1)/z; lb = mp.log((1 + b)/(1 - b))
    return 3*L + L*(2*lb/b - 4) + b*lb + 2*P2/b - 2/b*mp.polylog(2, 2*b/(1 + b)) - lb**2/(2*b)
def HV2_ne(z, L):
    """n_e part of H_V^(2), Z^0 (crossed = spacelike w = z) configuration, on-shell alpha, mu_UV = mu."""
    z = mp.mpf(z); s = mp.sqrt(z*z - 1); x = z - s
    CA, CB = CAB(z, s, mp.log(z + s), L, mp.log(1 - x*x), mp.polylog(2, x*x))
    return (CA + CB/z)/2 + mp.mpf(4)/3*L*(HV1(z, L) - 2*P2*z/s)

# ---- pair term with endpoint-regular maps
def X(E, W0, ns=24, nk=24, nc=32):
    K = W0 - E
    if K <= 2: return 0.0
    xs, ws = np.polynomial.legendre.leggauss(ns); xk, wk = np.polynomial.legendre.leggauss(nk); xc, wc = np.polynomial.legendre.leggauss(nc)
    P = np.sqrt(E*E - 1); LK2 = np.log(K/2); tot = 0.0
    for t, wt in zip((xs + 1)/2, ws/2):
        g = t*t*(3 - 2*t); dg = 6*t*(1 - t)
        rs = 2*np.exp(LK2*g); s = rs*rs; ds = 2*s*LK2*dg*wt
        em = np.arccosh(max(K/rs, 1.0)); eta = em*(xk + 1)/2; deta = em*wk/2
        k0 = rs*np.cosh(eta); kk = rs*np.sinh(eta)
        Dm = 2*(E*k0 - P*kk) + s; Dp = 2*(E*k0 + P*kk) + s
        tc = (xc + 1)/2; Dg = Dm[:, None]*(Dp/Dm)[:, None]**tc[None, :]
        c = (2*E*k0[:, None] + s - Dg)/(2*P*kk[:, None]); dc = Dg*np.log(Dp/Dm)[:, None]/(2*P*kk[:, None])*wc[None, :]/2
        inner = (R(E, k0[:, None], kk[:, None], c, s)*dc).sum(1)*kk*((K - k0)/K)**WEXP
        tot += ds*2/(3*s)*(1 + 2/s)*np.sqrt(1 - 4/s)*(inner*kk*deta).sum()
    return tot

# ---- spectrum averages
def sector(W0, NP=48, orders=(24, 24, 32), NPnl=64):
    Wm = mp.mpf(W0); L = mp.log(2*Wm); pm = mp.sqrt(Wm*Wm - 1)
    den = mp.quad(lambda p: p*p*(Wm - mp.sqrt(1 + p*p))**2, [0, 1, 10, pm])
    xg, wg = mp.gauss_quadrature(NPnl, 'legendre'); nl = 0                     # n_e virtual: smooth, linear map in p
    for x, w in zip(xg, wg):
        p = pm*(x + 1)/2; E = mp.sqrt(1 + p*p); nl += w*pm/2*p*p*(Wm - E)**2*HV2_ne(E, L)
    xg, wg = np.polynomial.legendre.leggauss(NP); xp = 0.0; W0 = float(W0); Em = W0/2
    lo, hi = np.log(1e-4), np.log(np.sqrt(Em*Em - 1))                           # E < W0/2: ln p   ([0, 1e-4] negligible)
    for x, w in zip(xg, wg):
        p = np.exp(lo + (hi - lo)*(x + 1)/2); dp = p*(hi - lo)*w/2; E = np.sqrt(1 + p*p)
        xp += dp*p*p*(W0 - E)**2*X(E, W0, *orders)
    lo, hi = np.log(1e-3), np.log(W0 - Em - 2)                                  # E > W0/2: ln(K - 2)   (X ~ (K-2)^5 at threshold)
    for x, w in zip(xg, wg):
        K = 2 + np.exp(lo + (hi - lo)*(x + 1)/2); dK = (K - 2)*(hi - lo)*w/2; E = W0 - K; p = np.sqrt(E*E - 1)
        xp += dK*E*p*K*K*X(E, W0, *orders)
    return float(nl/den), float(xp/den)

if __name__ == '__main__':
    args = [a for a in sys.argv[1:] if not a.startswith('--')]; hi = '--hi' in sys.argv
    Ws = [float(a) for a in args] or [1280, 5120, 20480, 81920, 327680, 1310720, 5242880]
    c1 = mp.mpf(217)/20 - 4*P2/3; ex = float(4*c1/3); res = []
    for W in Ws:
        o = (40, 40, 48) if (hi or W > 1e6) else (24, 24, 32); t = time.time(); a, b = sector(W, orders=o)
        res.append((W, a + b)); print('W0 %10.0f  n_e virtual %+.8f  pairs %+.8f  sector %+.10f   (%.0fs)' % (W, a, b, a + b, time.time() - t), flush=True)
    W = np.array([r[0] for r in res]); y = np.array([r[1] for r in res]); L = np.log(W)
    print('expected slope (4/3) c1 = %.7f' % ex)
    for i in range(1, len(W)): print('  slope %9.0f - %9.0f : %.7f' % (W[i-1], W[i], (y[i] - y[i-1])/(L[i] - L[i-1])))
    if len(W) >= 4:
        for k, n in [(3, 4), (3, 5), (4, 5), (4, 6)]:
            if n > len(W) or n <= k: continue
            A = np.vstack([np.ones_like(W), L, 1/W, L/W]).T[-n:, :k]; c = np.linalg.lstsq(A, y[-n:], rcond=None)[0]
            print('  fit a + s lnW0 + b/W0%s, last %d points: s = %.7f  (s - expected = %+.1e)' % (' + c lnW0/W0' if k == 4 else '', n, c[1], c[1] - ex))


==> code/numerics/pair/pair.py <==
# pair.py -- real e+e- pair emission at O(alpha^2), static limit, Z_d^0 part (emission from the lepton line only).
#   Kroll-Wada: dGamma_pair = int_{4m^2} ds (alpha/(3 pi s)) (1+2m^2/s) sqrt(1-4m^2/s) dGamma(gamma*(s)),
#   gamma*(s) = massive photon emitted from the electron line, polarization sum P = -g + (kv+vk)/(k.v) - kk/(k.v)^2
#   (v.P = 0: static-line emission drops; current conservation).  Neutrino-averaged lepton trace (Fermi structure;
#   identical for GT): T = Tr[(p+m) g^m (p+k+m) (1+g5)/2 vslash (p+k+m) g^n] P_mn / ((p+k)^2 - m^2)^2, tree 2E.
#   Pair contribution to H^(2) (coefficient of a^2, a = alpha/2pi) at fixed electron energy E, endpoint W0 (units m):
#     X(E) = int ds 2/(3 s) (1+2/s) sqrt(1-4/s) int_{sqrt s}^{K} dk0 |k| int_{-1}^{1} dc R(s,k0,c) ((K-k0)/K)^2,  K = W0 - E,
#   R = T/(2E).  This is the direct term; the exchange interference between the two identical electrons is computed in
#   ../interf/interf.py (it is needed for a finite m -> 0 limit, App. B).
import numpy as np, os
WEXP = int(os.environ.get('WEXP', '2'))
g0 = np.diag([1, 1, -1, -1]).astype(complex)
sx = np.array([[0, 1], [1, 0]]); sy = np.array([[0, -1j], [1j, 0]]); sz = np.array([[1, 0], [0, -1]])
def gi(s): z = np.zeros((2, 2)); return np.block([[z, s], [-s, z]]).astype(complex)
G = [g0, gi(sx), gi(sy), gi(sz)]; g5 = 1j*G[0]@G[1]@G[2]@G[3]; I4 = np.eye(4, dtype=complex)
eta = np.diag([1., -1, -1, -1]); MID = (I4 + g5)/2@g0
Gl = np.array([eta[m, m]*G[m] for m in range(4)])           # gamma_mu (lower index)
def slash(q):   # q: (...,4) upper components -> (...,4,4)
    return np.einsum('...m,mab->...ab', q*np.array([1., -1, -1, -1]), np.array(G))
def R(E, k0, kk, c, s):
    """ratio T/(2E); arrays broadcast; electron along z, photon at angle acos(c) in x-z plane."""
    P = np.sqrt(E*E - 1); sn = np.sqrt(np.maximum(1 - c*c, 0))
    shp = np.broadcast(E, k0, kk, c, s).shape
    p = np.stack(np.broadcast_arrays(E, 0*c, 0*c, P + 0*c), -1)
    k = np.stack(np.broadcast_arrays(k0 + 0*c, kk*sn, 0*c, kk*c), -1)
    pk = p + k; D = 2*(E*k0 - P*kk*c) + s                    # (p+k)^2 - 1
    A = slash(pk) + I4; X = A@MID@A; Pp = slash(p) + I4
    Y = np.einsum('...ab,mbc,...cd,nda->...mn', Pp, np.array(G), X, np.array(G))   # Tr[(p+1) g^m X g^n], upper m,n
    kl = k*np.array([1., -1, -1, -1]); vl = np.array([1., 0, 0, 0]); kv = k[..., 0]
    Pl = -eta + (np.einsum('...m,n->...mn', kl, vl) + np.einsum('m,...n->...mn', vl, kl))/kv[..., None, None] \
         - np.einsum('...m,...n->...mn', kl, kl)/kv[..., None, None]**2      # P_mn (lower)
    T = np.einsum('...mn,...mn->...', Y, Pl).real/D**2
    return T/(2*E)
def X(E, W0, ns=24, nk=24, nc=32):
    K = W0 - E
    if K <= 2: return 0.0
    xs, ws = np.polynomial.legendre.leggauss(ns); xk, wk = np.polynomial.legendre.leggauss(nk); xc, wc = np.polynomial.legendre.leggauss(nc)
    tot = 0.0
    LS = np.log(K*K/4)
    for us, wus in zip((xs + 1)/2, ws/2):
        s = 4*np.exp(LS*us**2); ds = s*LS*2*us*wus                       # log map in s (smooth threshold)
        rs = np.sqrt(s); LK = np.log(K/rs); v = (xk + 1)/2
        k0 = rs*np.exp(LK*v); dk = k0*LK*wk/2; kk = np.sqrt(np.maximum(k0*k0 - s, 0))   # log map in k0
        # angle: map c via log of D to resolve the collinear peak: D(c) = 2(E k0 - P kk c) + s
        P = np.sqrt(E*E - 1); Dm = 2*(E*k0 - P*kk) + s; Dp = 2*(E*k0 + P*kk) + s
        t = (xc + 1)/2; Dg = Dm[:, None]*(Dp/Dm)[:, None]**t[None, :]
        c = (2*E*k0[:, None] + s - Dg)/(2*P*kk[:, None]); dc = Dg*np.log(Dp/Dm)[:, None]/(2*P*kk[:, None])*wc[None, :]/2
        r = R(E, k0[:, None], kk[:, None], c, s)
        inner = (r*dc).sum(1)*kk*((K - k0)/K)**WEXP
        tot += ds*2/(3*s)*(1 + 2/s)*np.sqrt(1 - 4/s)*(inner*dk).sum()
    return tot
if __name__ == '__main__':
    # check: massless photon, k * int dc R = rho(k) = u/k + (2Lb/P - 4/E) + Lb k/(P E)
    E = 1.7; P = np.sqrt(E*E - 1); Lb = np.log((E + P)/(E - P)); u = 2*Lb*E/P - 4
    xc, wc = np.polynomial.legendre.leggauss(200)
    for k in (0.1, 0.7, 2.0):
        r = R(E, k, k, xc, 0.0); print('k=%.1f  k*int R dc = %.10f   rho = %.10f' % (k, k*(r*wc).sum(), u/k + (2*Lb/P - 4/E) + Lb*k/(P*E)))


==> code/numerics/pair/run_pair.py <==
# run_pair.py -- pair contribution X(E) at the spectrum Gauss points of nuclear_real.json -> pair.json
import json, os, sys
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
import pair
def job(args):
    nm, W0, E = args; return nm, E, pair.X(E, W0, 40, 40, 48)
if __name__ == '__main__':
    js = json.load(open(os.path.join(HERE, '..', 'tables', 'nuclear_real.json')))
    tasks = [(r['name'], r['W0'], q['E']) for r in js for q in r['points'] if r['W0'] - q['E'] > 2]
    out = {r['name']: [0.0]*len(r['points']) for r in js}
    idx = {(r['name'], q['E']): i for r in js for i, q in enumerate(r['points'])}
    with Pool(2) as p:
        for nm, E, x in p.imap_unordered(job, tasks, chunksize=8): out[nm][idx[(nm, E)]] = x
    json.dump(out, open(os.path.join(HERE, 'pair.json'), 'w'), indent=1); print('done', len(tasks))


==> code/numerics/spectrum/spectrum.py <==
#!/usr/bin/env python3
# spectrum.py -- radiative correction to the neutron beta-decay electron spectrum through O(alpha^2) (Z^0 part,
# static nucleon), self-contained: needs only python3 + mpmath + the data file nbd_real_grid.csv (same folder).
#
#   dGamma/dE = N * p E (Delta - E)^2 * R(E),      N = G_F^2 |V_ud|^2 (1 + 3 lambda^2) m^5 / (2 pi^3) * (other corrections)
#   R(E) = S(E) * H(E)                (column 'unres'),   H = 1 + a H^(1) + a^2 H^(2),  a = alpha/(2 pi), alpha on shell
#   R(E) = S(E) * F~(E) * H~(E)       (column 'fullF'),   F~ = Eq. (22) of arXiv:2511.05446 with Z -> -1
#   H^(2) = H_V^(2) + H_V^(1) H_R^(1) + 1/2 (H_R^(1))^2 + Delta_RV + D + Delta_PS
#   Units m_e = 1.  Scales: mu (soft/hard, default sqrt(m Delta)), mu_UV = Delta, eps_gamma = Delta.
#   R(E) depends on mu_UV (cancelled by the UV-matching coefficient, not included); it is independent of mu and eps_gamma
#   through O(alpha^2) up to O(alpha^3) terms.
#
#   usage:  python3 spectrum.py                     # Table-1 check + writes spectrum_R.csv
#           python3 spectrum.py --mu 2 --eps 0.5    # mu = 2 m_e, eps_gamma = 0.5 Delta  (R(E) changes only at O(alpha^3))
#           python3 spectrum.py --E 1.8             # R(E) at one energy (both columns, by order)
import sys, os, csv, argparse, mpmath as mp
mp.mp.dps = 30
Li = mp.polylog; pi = mp.pi; P2 = pi**2; z3 = mp.zeta(3); ln = mp.log
ALPHA = 1/mp.mpf('137.035999177')            # CODATA 2018
ME = mp.mpf('0.51099895')                     # MeV, CODATA 2018
DMN = mp.mpf('1.29333236')                    # m_n - m_p, MeV, CODATA 2018
a = ALPHA/(2*pi); DL = DMN/ME; PMAX = mp.sqrt(DL*DL - 1)

# ---------------- two-loop virtual: heavy-light form factors (as ../tables/compactc.py, results/CompactC.m, HardH.m) ----
def _cpt(w, s, xx, ph, L):
    lm = ln(1 - xx**2); lpl = ln(1 + xx**2); l1x = ln(1 + xx); F = mp.mpf
    A1 = -L*w**2/s**2 + L/s**2 + w*(4*L*ph + 2*Li(2, xx**2) - 4*lm*ph - 2*ph**2 + 2*ph - P2/3)/s
    B1 = -2*ph*w/s
    RA = (F(16)/9)*ph**2/s**4 + (P2/18)*(333*w**3 + 153*w**2 - 277*w - 113)/((w - 1)*(w + 1)**2) \
       + w*(-F(32)/3*L**2*ph - F(16)/3*L*Li(2, xx**2) + (F(32)/3)*L*lm*ph + (F(16)/3)*L*ph**2 - F(16)/3*L*ph
            + (F(8)/9)*P2*L - 8*Li(2, xx**2)*ph**2 - 8*P2*Li(2, xx**2) + 32*Li(2, xx**2) + 16*Li(2, -xx**2)*ph**2
            + 4*P2*Li(2, -xx**2) + 16*P2*Li(2, xx) + 32*Li(3, -xx**2)*ph + 12*Li(4, xx**2) + 24*Li(4, -xx**2) - 64*lm*ph
            - F(4)/3*ph**4 - F(52)/9*ph**3 - 32*ph**2 - F(8)/3*P2*ph**2 - F(52)/9*P2*ph - F(308)/27*ph
            + 24*ph*z3 - F(9)/10*P2**2 - F(16)/3*P2)/s \
       + w**2*((F(20)/3)*L**2 - F(35)/6*L + (F(8)/3)*P2*L + 20*Li(2, xx**2)*ph + 32*Li(2, -xx**2)*ph + 26*Li(3, xx**2)
               + 16*Li(3, -xx**2) + 4*P2*l1x + 12*lm*ph**2 - 32*lpl*ph**2 - 8*P2*lpl + (F(4)/3)*ph**4 + 4*ph**3
               + (F(8)/3)*P2*ph**2 + (F(352)/9)*ph**2 - F(2)/3*P2*ph - 4*P2*ln(2) - 18*z3 + F(11663)/432)/s**2 \
       + (-F(20)/3*L**2 - F(8)/3*P2*L + (F(35)/6)*L - 8*Li(2, xx**2)*ph - 4*Li(3, xx**2) + 16*P2*l1x + 8*lm*ph**2
          + (F(8)/3)*ph**3 - F(110)/9*ph**2 + 8*P2*ph - 4*P2*ln(2) - F(10895)/432 + 2*z3)/s**2 \
       + w*(-2*Li(2, xx**2)*ph**2 - 2*P2*Li(2, xx**2) + 4*P2*Li(2, xx) - 4*Li(3, xx**2)*ph - 3*Li(4, xx**2) - ph**4/3
            - F(8)/3*ph**3 - P2*ph**2 - F(8)/3*P2*ph - F(32)/9*ph + 4*ph*z3 - F(3)/10*P2**2)/s**3
    RB = -F(8)/3*ph**2/s**2 - F(8)/3*ph**2/s**4 - F(2)/3*P2*w*(9*w**2 + 3*w - 4)/((w - 1)*(w + 1)**2) \
       + w*((F(16)/3)*L*ph - 16*Li(2, xx**2) + 32*lm*ph + 4*ph**3 + 16*ph**2 + (F(28)/9)*ph + 4*P2*ph + (F(8)/3)*P2)/s \
       + w**2*(-4*Li(2, xx**2)*ph - 16*Li(2, -xx**2)*ph - 10*Li(3, xx**2) - 8*Li(3, -xx**2) - 12*P2*l1x - 12*lm*ph**2
               + 16*lpl*ph**2 + 4*P2*lpl - 4*ph**3 - F(32)/3*ph**2 - F(14)/3*P2*ph - F(8)/3 + 10*z3 + 4*P2*ln(2))/s**2 \
       + w*(2*Li(2, xx**2)*ph**2 + 2*P2*Li(2, xx**2) - 4*P2*Li(2, xx) + 4*Li(3, xx**2)*ph + 3*Li(4, xx**2) + ph**4/3
            + (F(8)/3)*ph**3 + P2*ph**2 - 4*ph*z3 + (F(16)/3)*ph + (F(8)/3)*P2*ph + (F(3)/10)*P2**2)/s**3
    return [A1, B1, A1**2/2 + RA, A1*B1 + RB]
def HV_os(w, L):
    """[H_V^(1), H_V^(2)] for the electron (beta-), on-shell alpha, mu_UV = mu, L = ln(mu/m)."""
    z = mp.mpf(w); sb = mp.sqrt(z*z - 1); c = _cpt(-z, -sb, -(z - sb), ln(z + sb) - 1j*pi, L); w2 = z*z
    h1 = mp.re(c[0] + c[1]/w2)
    h2 = (2*mp.re(c[2]) + 2*mp.re(c[3])/w2 + abs(c[0])**2*(1 - 1/w2) + abs(c[0] + c[1])**2/w2)/4
    return h1, h2 + mp.mpf(4)/3*L*h1
def shiftUV(h1, h2, L, LUV):
    """mu_UV: mu -> mu_UV (Fermi-theory current anomalous dimension)."""
    U1 = 3*(LUV - L); G = 4*P2/3 - mp.mpf(35)/12
    return h1 + U1, h2 + U1*h1 + U1**2/2 + G*(LUV - L) + 2*(LUV**2 - L**2)

# ---------------- real radiation ----------------
def HR1(E, eg):
    P = mp.sqrt(E*E - 1); b = P/E; Lb = ln((1 + b)/(1 - b)); K = DL - E
    return ln(eg/K)*(4 - 2*Lb/b) + Lb/b*(K**2/(12*E**2) + 2*K/(3*E) - 3) - 4*K/(3*E) + 6
def Soft(E, eg, mu):
    P = mp.sqrt(E*E - 1); b = P/E; Lb = ln((1 + b)/(1 - b))
    return mp.exp(a*(ln(2*eg/mu)*(2*Lb/b - 4) - Lb**2/(2*b) - 2/b*Li(2, 2*b/(1 + b)) + Lb/b + 2))
def DPS(E):
    P = mp.sqrt(E*E - 1); L = ln((E + P)/(E - P)); K = DL - E
    u = 2*L*E/P - 4; v = (2*L/P - 4/E)*K; w = L*K**2/(P*E)
    return (mp.mpf(5)/8 - P2/12)*u**2 - u*v/9 - 7*u*w/144 - v**2/72 - v*w/90 - w**2/480
_here = os.path.dirname(os.path.abspath(__file__))
def _load(fn=os.path.join(_here, 'nbd_real_grid.csv')):
    rows = [r for r in csv.reader(open(fn)) if r and not r[0].startswith('#')]
    hdr = rows[0]; dat = [[mp.mpf(x) for x in r] for r in rows[1:]]
    iE, irv, id_ = hdr.index('E'), hdr.index('DeltaRV'), hdr.index('D')
    dat = [r for r in dat if DL - r[iE] > 1e-12]                      # drop the endpoint (both functions vanish there)
    U = [ln(DL - r[iE]) for r in dat]                                 # u = ln K_m: near the endpoint f = K_m (c0 + c1 ln K_m + ...)
    return U[::-1], [r[irv]/(DL - r[iE]) for r in dat][::-1], [r[id_]/(DL - r[iE]) for r in dat][::-1]
_U, _RV, _D = _load()
def _interp(ys, E):
    """f(E) = K_m g(ln K_m), g by local 4-point Lagrange interpolation in u = ln K_m (linear extrapolation beyond the last node)."""
    K = DL - E
    if K <= 0: return mp.mpf(0)
    u = ln(K); n = len(_U)
    if u < _U[0]: return K*(ys[0] + (ys[1] - ys[0])*(u - _U[0])/(_U[1] - _U[0]))
    j = max(1, min(n - 3, next((i for i in range(n - 1) if _U[i + 1] >= u), n - 2)))
    idx = range(j - 1, j + 3); s = 0
    for i in idx:
        t = ys[i]
        for k in idx:
            if k != i: t *= (u - _U[k])/(_U[i] - _U[k])
        s += t
    return K*s
def DeltaRV(E): return _interp(_RV, E)
def Dreal(E):  return _interp(_D, E)

# ---------------- the correction factor ----------------
def R(E, mu=None, eg=None, muUV=None, upto=None):
    """dict with the radiative factors for 'unres' and 'fullF' at electron energy E (units m_e), by contribution."""
    E = mp.mpf(E); mu = mu or mp.sqrt(DL); eg = eg or DL; muUV = muUV or DL
    L, LUV = ln(mu), ln(muUV); P = mp.sqrt(E*E - 1); b = P/E; Lb = ln((1 + b)/(1 - b)); Li2 = Li(2, 2*b/(1 + b))
    S = Soft(E, eg, mu)
    hv1, hv2 = shiftUV(*HV_os(E, L), L, LUV)                          # H_V^(1), H_V^(2)   (mu_UV)
    hr1 = HR1(E, eg); rv = DeltaRV(E); dd = Dreal(E) + DPS(E)
    H1 = hv1 + hr1; H2 = {'VV': hv2, 'RV': hv1*hr1 + rv, 'RR': hr1**2/2 + dd}
    H2t = sum(H2.values())
    # full Fermi function F~ (Eq. 22 of 2511.05446, Z -> -1) and its expansion F~ = 1 + f1 a + g2 a^2 + ...
    eta = mp.sqrt(1 - ALPHA**2); xi = ALPHA*E/P; rr = 1/(mp.exp(mp.euler)*mu)
    FF = 4*eta/(1 + eta)**2*2*(1 + eta)/mp.gamma(2*eta + 1)**2*abs(mp.gamma(eta + 1j*xi))**2*mp.exp(pi*xi)*(2*P*rr)**(2*(eta - 1))
    f1 = 2*P2/b; g2 = 4*P2**2/(3*b*b) + 4*P2*(mp.mpf(11)/4 - ln(2*P/mu))
    H1t = H1 - f1; H2tt = H2t - f1*H1 + f1*f1 - g2
    return dict(E=E, p=P, S=S, HV1=hv1, HR1=hr1, HV2=hv2, DeltaRV=rv, D=dd - DPS(E), DPS=DPS(E), H1=H1, H2=H2t, FF=FF,
                unres_1=S*(1 + a*H1), unres_2=S*(1 + a*H1 + a*a*H2t),
                fullF_1=S*FF*(1 + a*H1t), fullF_2=S*FF*(1 + a*H1t + a*a*H2tt))
def average(N=40, **kw):
    """<R> - 1 over the static spectrum p E (Delta-E)^2 dE (Gauss-Legendre in p), in units 1e-3."""
    xg, wg = mp.gauss_quadrature(N, 'legendre'); acc = {}; den = 0
    for x, w in zip(xg, wg):
        p = PMAX*(x + 1)/2; E = mp.sqrt(1 + p*p); Wt = w*p*p*(DL - E)**2; r = R(E, **kw); den += Wt
        for k in ('unres_1', 'unres_2', 'fullF_1', 'fullF_2'): acc[k] = acc.get(k, 0) + Wt*(r[k] - 1)
    return {k: 1000*v/den for k, v in acc.items()}

if __name__ == '__main__':
    ap = argparse.ArgumentParser(); ap.add_argument('--mu', type=float); ap.add_argument('--eps', type=float, default=1.0)
    ap.add_argument('--E', type=float); ap.add_argument('--n', type=int, default=200); ap.add_argument('--out', default='spectrum_R.csv')
    A = ap.parse_args(); kw = dict(mu=mp.mpf(A.mu) if A.mu else None, eg=DL*mp.mpf(A.eps))
    if A.E:
        r = R(A.E, **kw)
        for k, v in r.items(): print('%-9s %s' % (k, mp.nstr(v, 12)))
        sys.exit()
    av = average(**kw)
    print('spectrum average <R> - 1  (x 1e-3)      O(alpha)        O(alpha^2)')
    print('  unresummed                         %12.7f   %12.7f' % (av['unres_1'], av['unres_2']))
    print('  full Fermi function F~             %12.7f   %12.7f' % (av['fullF_1'], av['fullF_2']))
    with open(A.out, 'w', newline='') as f:
        wr = csv.writer(f)
        f.write('# R(E): dGamma/dE = N p E (Delta-E)^2 R(E); E, p in units of m_e; mu=%s m_e, mu_UV=Delta, eps_gamma=%s Delta\n'
                % (mp.nstr(kw['mu'] or mp.sqrt(DL), 8), A.eps))
        wr.writerow(['E', 'p', 'R_unres_Oalpha', 'R_unres_Oalpha2', 'R_fullF_Oalpha', 'R_fullF_Oalpha2'])
        for i in range(1, A.n):
            p = PMAX*i/A.n; r = R(mp.sqrt(1 + p*p), **kw)
            wr.writerow(['%.10f' % r['E'], '%.10f' % p] + ['%.12f' % r[k] for k in ('unres_1', 'unres_2', 'fullF_1', 'fullF_2')])
    print('wrote', A.out)


==> code/numerics/spectrum/tabulate.py <==
# tabulate.py -- Delta_RV(E) and D(E) for neutron decay on the momentum grid of nbd_real_grid.csv (read by spectrum.py).
#   Delta_RV: closed form at fixed photon energy (analytic/omega_compact.py) + 24-point Gauss in k;
#   D: 32^4 Gauss quadrature with log-mapped photon angles (dr/dnum.py, Dlog).
#   Usage:  python3 tabulate.py [nproc]      (about 20 min on 2 cores) -> nbd_real_grid.csv
import os, sys, time, mpmath as mp
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.join(HERE, '..')
AN, DR = os.path.join(ROOT, 'analytic'), os.path.join(ROOT, 'dr')
NK, ND = 24, 32
Dl = mp.mpf('1.29333236')/mp.mpf('0.51099895'); pmax = mp.sqrt(Dl*Dl - 1)
def _init():
    global DRV, DD
    sys.path.insert(0, AN); sys.path.insert(0, DR)
    import dnum, omega_compact
    DRV, DD = omega_compact.DeltaRV, dnum.Dlog
def job(i):
    mp.mp.dps = 20; p = pmax*mp.mpf(i)/100; E = mp.sqrt(1 + p*p); t0 = time.time()
    return dict(i=i, p=float(p), E=float(E), DeltaRV=float(mp.re(DRV(E, NK))), D=float(DD(float(E), ND, ND)), t=time.time() - t0)
if __name__ == '__main__':
    with Pool(int(sys.argv[1]) if len(sys.argv) > 1 else 2, initializer=_init) as pool:
        rows = {}
        for r in pool.imap(job, range(1, 100)):
            rows[r['i']] = r; print('i=%d  E=%.6f  DeltaRV=%.10f  D=%.10f  (%.0f s)' % (r['i'], r['E'], r['DeltaRV'], r['D'], r['t']), flush=True)
    # i = 0 (threshold): quadratic extrapolation from i = 1, 2, 3;  i = 100 (endpoint): both vanish
    ex = lambda k: 3*rows[1][k] - 3*rows[2][k] + rows[3][k]
    rows[0] = dict(i=0, p=0.0, E=1.0, DeltaRV=ex('DeltaRV'), D=ex('D'))
    rows[100] = dict(i=100, p=float(pmax), E=float(Dl), DeltaRV=0.0, D=0.0)
    with open(os.path.join(HERE, 'nbd_real_grid.csv'), 'w') as f:
        f.write('# Neutron beta decay, static limit: non-exponentiating real-radiation remainders (units m_e = 1)\n'
                '# DeltaRV = real-virtual remainder, D = double-real remainder (both multiply (alpha/2pi)^2); mu-, eps_gamma-independent\n'
                '# grid p_i = i*pmax/100, pmax = sqrt(Delta^2-1), Delta = 1.29333236/0.51099895; i=0 extrapolated, i=100 endpoint (= 0)\n'
                '# DeltaRV: closed form at fixed photon energy + 24-pt Gauss in k; D: 32^4 Gauss with log-mapped angles. rel. accuracy ~1e-5\n'
                'i,p,E,DeltaRV,D\n')
        for i in range(101):
            r = rows[i]; f.write('%d,%.12f,%.12f,%.10f,%.10f\n' % (i, r['p'], r['E'], r['DeltaRV'], r['D']))
    print('wrote nbd_real_grid.csv')


==> code/numerics/tables/compactc.py <==
# compactc.py -- Python (mpmath) version of results/CompactC.m and results/HardH.m.
#   CompactTL(z, L): {A_H^(1), B_H^(1), A_H^(2), B_H^(2)} at w = -z - i0;  a = alphabar(mu)/(4 pi), MS-bar n_l = 1, L = log(mu/m)
#   HV(w, L):    {H_V^(1), H_V^(2)}, Eqs. (31)-(33): units alpha/(2pi), on-shell alpha, mu_UV = mu
#   HVms(w, L):  the same in the MS-bar coupling alphabar(mu)  (HV2 = HVms2 + (4/3) L HV1)
#   HhatV(w, L): H_V = exp(pi alpha/beta) Hhat_V
import mpmath as mp
mp.mp.dps = 30
Li = mp.polylog; pi = mp.pi; z3 = mp.zeta(3); ln = mp.log
def cpt(w, s, xx, ph, L):
    lm = ln(1 - xx**2); lpl = ln(1 + xx**2); l1x = ln(1 + xx); P2 = pi**2
    A1 = -L*w**2/s**2 + L/s**2 + w*(4*L*ph + 2*Li(2, xx**2) - 4*lm*ph - 2*ph**2 + 2*ph - P2/3)/s
    B1 = -2*ph*w/s
    RA = (mp.mpf(16)/9)*ph**2/s**4 + (P2/18)*(333*w**3 + 153*w**2 - 277*w - 113)/((w - 1)*(w + 1)**2) \
       + w*(-mp.mpf(32)/3*L**2*ph - mp.mpf(16)/3*L*Li(2, xx**2) + (mp.mpf(32)/3)*L*lm*ph + (mp.mpf(16)/3)*L*ph**2 - mp.mpf(16)/3*L*ph
            + (mp.mpf(8)/9)*P2*L - 8*Li(2, xx**2)*ph**2 - 8*P2*Li(2, xx**2) + 32*Li(2, xx**2) + 16*Li(2, -xx**2)*ph**2
            + 4*P2*Li(2, -xx**2) + 16*P2*Li(2, xx) + 32*Li(3, -xx**2)*ph + 12*Li(4, xx**2) + 24*Li(4, -xx**2) - 64*lm*ph
            - mp.mpf(4)/3*ph**4 - mp.mpf(52)/9*ph**3 - 32*ph**2 - mp.mpf(8)/3*P2*ph**2 - mp.mpf(52)/9*P2*ph - mp.mpf(308)/27*ph
            + 24*ph*z3 - mp.mpf(9)/10*P2**2 - mp.mpf(16)/3*P2)/s \
       + w**2*((mp.mpf(20)/3)*L**2 - mp.mpf(35)/6*L + (mp.mpf(8)/3)*P2*L + 20*Li(2, xx**2)*ph + 32*Li(2, -xx**2)*ph + 26*Li(3, xx**2)
               + 16*Li(3, -xx**2) + 4*P2*l1x + 12*lm*ph**2 - 32*lpl*ph**2 - 8*P2*lpl + (mp.mpf(4)/3)*ph**4 + 4*ph**3
               + (mp.mpf(8)/3)*P2*ph**2 + (mp.mpf(352)/9)*ph**2 - mp.mpf(2)/3*P2*ph - 4*P2*ln(2) - 18*z3 + mp.mpf(11663)/432)/s**2 \
       + (-mp.mpf(20)/3*L**2 - mp.mpf(8)/3*P2*L + (mp.mpf(35)/6)*L - 8*Li(2, xx**2)*ph - 4*Li(3, xx**2) + 16*P2*l1x + 8*lm*ph**2
          + (mp.mpf(8)/3)*ph**3 - mp.mpf(110)/9*ph**2 + 8*P2*ph - 4*P2*ln(2) - mp.mpf(10895)/432 + 2*z3)/s**2 \
       + w*(-2*Li(2, xx**2)*ph**2 - 2*P2*Li(2, xx**2) + 4*P2*Li(2, xx) - 4*Li(3, xx**2)*ph - 3*Li(4, xx**2) - ph**4/3
            - mp.mpf(8)/3*ph**3 - P2*ph**2 - mp.mpf(8)/3*P2*ph - mp.mpf(32)/9*ph + 4*ph*z3 - mp.mpf(3)/10*P2**2)/s**3
    RB = -mp.mpf(8)/3*ph**2/s**2 - mp.mpf(8)/3*ph**2/s**4 - mp.mpf(2)/3*P2*w*(9*w**2 + 3*w - 4)/((w - 1)*(w + 1)**2) \
       + w*((mp.mpf(16)/3)*L*ph - 16*Li(2, xx**2) + 32*lm*ph + 4*ph**3 + 16*ph**2 + (mp.mpf(28)/9)*ph + 4*P2*ph + (mp.mpf(8)/3)*P2)/s \
       + w**2*(-4*Li(2, xx**2)*ph - 16*Li(2, -xx**2)*ph - 10*Li(3, xx**2) - 8*Li(3, -xx**2) - 12*P2*l1x - 12*lm*ph**2
               + 16*lpl*ph**2 + 4*P2*lpl - 4*ph**3 - mp.mpf(32)/3*ph**2 - mp.mpf(14)/3*P2*ph - mp.mpf(8)/3 + 10*z3 + 4*P2*ln(2))/s**2 \
       + w*(2*Li(2, xx**2)*ph**2 + 2*P2*Li(2, xx**2) - 4*P2*Li(2, xx) + 4*Li(3, xx**2)*ph + 3*Li(4, xx**2) + ph**4/3
            + (mp.mpf(8)/3)*ph**3 + P2*ph**2 - 4*ph*z3 + (mp.mpf(16)/3)*ph + (mp.mpf(8)/3)*P2*ph + (mp.mpf(3)/10)*P2**2)/s**3
    return [A1, B1, A1**2/2 + RA, A1*B1 + RB]
def CompactTL(z, L=0):
    z = mp.mpf(z); L = mp.mpf(L); sb = mp.sqrt(z*z - 1)
    return cpt(-z, -sb, -(z - sb), ln(z + sb) - 1j*pi, L)
def HVms(w, L=0):
    c = CompactTL(w, L); w2 = mp.mpf(w)**2
    h1 = mp.re(c[0] + c[1]/w2)
    h2 = (2*mp.re(c[2]) + 2*mp.re(c[3])/w2 + abs(c[0])**2*(1 - 1/w2) + abs(c[0] + c[1])**2/w2)/4
    return h1, h2
def HV(w, L=0):
    h1, h2 = HVms(w, L); return h1, h2 + mp.mpf(4)/3*L*h1
def HhatV(w, L=0):
    h1, h2 = HV(w, L); ib = mp.mpf(w)/mp.sqrt(mp.mpf(w)**2 - 1)
    return h1 - 2*pi**2*ib, h2 - 2*pi**2*ib*h1 + 2*pi**4*ib**2
if __name__ == '__main__':
    print('HV[2,0]      ', [mp.nstr(x, 15) for x in HV(2, 0)], '  expect 17.8918025185439, 123.864681648032')
    print('HV[2,Log4]   ', [mp.nstr(x, 15) for x in HV(2, ln(4))], '  expect 24.9380150948007, 292.801849529364')
    print('HVms[2,Log4] ', [mp.nstr(x, 15) for x in HVms(2, ln(4))], '  expect 24.9380150948007, 246.70660992477')
    print('HhatV[2,0]   ', [mp.nstr(x, 15) for x in HhatV(2, 0)], '  expect -4.90107251251232, -24.1833611468033')
    print('HhatV[2,Log4]', [mp.nstr(x, 15) for x in HhatV(2, ln(4))], '  expect 2.14514006374448, -15.8496359583495')


==> code/numerics/tables/hv_cross.py <==
# hv_cross.py -- two-loop virtual for the crossed configuration (incoming static charge: beta+ "1 -> 0 e+", Z^0 part),
#   from the form factors at real w = E (no continuation, no Coulomb term); C(-w-i0) - C(w) = background-field terms (results/BkgSplit.m).
#   HV_cross_os(w, L): {H1, H2} in units alpha/2pi, on-shell alpha, mu_UV = mu  (same conventions as compactc.HV)
import mpmath as mp
from compactc import cpt, CompactTL, HV
def C_space(w, L=0):
    w = mp.mpf(w); L = mp.mpf(L); s = mp.sqrt(w*w - 1)
    return cpt(w, s, w - s, mp.log(w + s), L)
def HV_cross(w, L=0):
    c = C_space(w, L); w2 = mp.mpf(w)**2
    h1 = mp.re(c[0] + c[1]/w2)
    h2 = (2*mp.re(c[2]) + 2*mp.re(c[3])/w2 + abs(c[0])**2*(1 - 1/w2) + abs(c[0] + c[1])**2/w2)/4
    return h1, h2
def HV_cross_os(w, L=0):
    h1, h2 = HV_cross(w, L); return h1, h2 + mp.mpf(4)/3*L*h1
if __name__ == '__main__':
    mp.mp.dps = 30
    for w, L in [(2, 0), (3, 0), (2, mp.mpf('0.5'))]:
        tl = CompactTL(w, L); sp_ = C_space(w, L)
        print('w=%s L=%s  Delta A(2-loop) = %s   Delta B = %s' % (w, L, mp.nstr(tl[2] - sp_[2], 12), mp.nstr(tl[3] - sp_[3], 12)))
    print('BkgSplit.tex: w=2,L=0: A 77.6147810542+259.816654552i, B -218.549029323+55.7818906699i; w=3: A -33.2675664963+306.29753616i, B -246.995364449-19.6273744451i; w=2,L=.5: A 156.993136622+128.741669217i, B -165.911139183+86.6123780422i')
    for w in (1.2, 2, 5):
        h = HV(w, 0.3); hc = HV_cross_os(w, 0.3); s = mp.sqrt(mp.mpf(w)**2 - 1)
        print('w=%s  H1 - H1_cross = %s   2pi^2 w/s = %s' % (w, mp.nstr(mp.re(h[0]) - hc[0], 15), mp.nstr(2*mp.pi**2*w/s, 15)))


==> code/numerics/tables/nuclear_real.py <==
# nuclear_real.py -- O(alpha^2) real-radiation pieces for nuclear beta decay, Z^0 part (no interaction with the
#   spectator charge Z): beta- = "0 -> 1 e- nu", identical to neutron decay with Delta -> W0;  beta+ = "1 -> 0 e+ nu".
#   Static limit, allowed transitions (F and GT give the same factor), units a = alpha/2pi, m_e = 1.
#   Pieces (coefficients of a^2 in H^(2)):
#     FACT  = H_V^(1) H_R^(1) + 1/2 (H_R^(1))^2      beta-  (H_V^(1) contains the Coulomb term 2 pi^2/beta)
#           = (H_V^(1) - 2 pi^2/beta) H_R^(1) + 1/2 (H_R^(1))^2   beta+ (incoming heavy charge: no Coulomb term, exact at one loop)
#     D     = double-real remainder (dr/dnum.py),  DPS = phase-space mismatch (closed form)   -- identical for beta-/beta+
#     RV    = non-factorizable real-virtual remainder (closed-form dDelta_RV/dk, analytic/omega_compact.py)  -- identical for beta-/beta+:
#             crossing flips the static i0, which changes only the Coulomb (IR) real part of Tp, and Tp enters delta only as
#             Box4 - Tp/s, whose delta(v.l) part has zero real part (App. B, analytic/crossing_check.py).
#   Conventions of the scale-dependent FACT: mu = sqrt(m W0), mu_UV = W0, eps_gamma = W0 (as table1.py with Delta -> W0).
#   D, DPS, RV are scale independent; table2.py uses only these three and recomputes the factorized terms at mu = 2 W0.
#   Spectrum average with the tree weight p E (W0-E)^2 dE (no Fermi function, no soft factor S): <a^2 X> in units of 1e-3.
#   run:  python3 nuclear_real.py                 (neutron, 3H, superallowed set)
#         python3 nuclear_real.py 14O 26mAl       (selection);  env NP (spectrum points, 32), NK (16), ND (32), NORV=1 skips RV
import os, sys, json, time, mpmath as mp
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.join(HERE, '..')
AN = next(d for d in (os.path.join(ROOT, n) for n in ('analytic', 'an')) if os.path.isdir(d))
DR = os.path.join(ROOT, 'dr')
NP, NK, ND = int(os.environ.get('NP', '32')), int(os.environ.get('NK', '16')), int(os.environ.get('ND', '32'))
me = mp.mpf('510.99895')   # keV
# endpoints: beta-: W0 = 1 + Q_beta/m_e;  beta+ (superallowed, Q_EC from Hardy & Towner 2015 survey, arXiv:1411.5987): W0 = Q_EC/m_e - 1
NUCLEI = {'n': (-1, mp.mpf('1293.33236')/me), '3H': (-1, 1 + mp.mpf('18.591')/me)}
for nm, q in [('10C', '1907.994'), ('14O', '2831.23'), ('22Mg', '4124.53'), ('26mAl', '4232.66'), ('26Si', '4840.86'), ('34Cl', '5491.662'),
              ('34Ar', '6061.87'), ('38mK', '6044.240'), ('38Ca', '6612.12'), ('42Sc', '6426.28'), ('46V', '7052.45'), ('50Mn', '7634.451'),
              ('54Co', '8244.37'), ('62Ga', '9181.07'), ('74Rb', '10416.8')]:
    NUCLEI[nm] = (+1, mp.mpf(q)/me - 1)
P2 = mp.pi**2
def HV1HR1(E, W0):
    mp.mp.dps = 25; p = mp.sqrt(E*E - 1); b = p/E; Lb = mp.log((1 + b)/(1 - b)); Li2 = mp.polylog(2, 2*b/(1 + b))
    L = mp.log(mp.sqrt(W0)); LUV = mp.log(W0); c = 2*Lb/b - 4; eg = W0; Km = W0 - E
    HV1 = 3*LUV + L*c + b*Lb + 2*P2/b - 2/b*Li2 - Lb**2/(2*b)
    HR1 = mp.log(eg/Km)*(4 - 2*Lb/b) + Lb/b*(Km**2/(12*E**2) + 2*Km/(3*E) - 3) - 4*Km/(3*E) + 6
    return HV1, HR1, 2*P2/b
def DPS(E, W0):
    P_ = mp.sqrt(E*E - 1); L_ = mp.log((E + P_)/(E - P_)); Km_ = W0 - E
    a_ = 2*L_*E/P_ - 4; b_ = (2*L_/P_ - 4/E)*Km_; c_ = L_*Km_**2/(P_*E)
    return (mp.mpf(5)/8 - P2/12)*a_**2 - a_*b_/9 - 7*a_*c_/144 - b_**2/72 - b_*c_/90 - c_**2/480
_DRV = _DD = None
def _init():
    global _DRV, _DD
    sys.path.insert(0, AN); sys.path.insert(0, DR)
    cwd = os.getcwd(); os.chdir(DR); import dnum; os.chdir(cwd)
    cwd = os.getcwd(); os.chdir(AN); import omega_compact; os.chdir(cwd)
    _DRV, _DD = omega_compact.DeltaRV, dnum.Dlog     # log-mapped photon angles (collinear peaks at large E)
def point(args):
    E, W0, dorv = args; mp.mp.dps = 20
    HV1, HR1, coul = HV1HR1(mp.mpf(E), mp.mpf(W0))
    rv = float(mp.re(_DRV(mp.mpf(E), NK, mp.mpf(W0)))) if dorv else 0.0
    return dict(E=E, HV1=float(HV1), HR1=float(HR1), coul=float(coul), D=float(_DD(E, ND, ND, float(W0))), DPS=float(DPS(mp.mpf(E), mp.mpf(W0))), RV=rv)
def run(name, pool):
    sgn, W0 = NUCLEI[name]; mp.mp.dps = 25; t0 = time.time()
    pmax = mp.sqrt(W0*W0 - 1); xg, wg = mp.gauss_quadrature(NP, 'legendre')
    ps = [pmax*(x + 1)/2 for x in xg]; ws = [w*pmax/2 for w in wg]; Es = [float(mp.sqrt(1 + p*p)) for p in ps]
    dorv = os.environ.get('NORV', '0') == '0'
    pts = pool.map(point, [(E, float(W0), dorv) for E in Es])
    a = 1/mp.mpf('137.035999177')/(2*mp.pi); den = 0; acc = dict(FACT=0, FACT_minus=0, D=0, DPS=0, RV=0)
    for p, w, q in zip(ps, ws, pts):
        W = w*p*p*(W0 - mp.mpf(q['E']))**2; den += W
        Fm = q['HV1']*q['HR1'] + q['HR1']**2/2; Fp = (q['HV1'] - q['coul'])*q['HR1'] + q['HR1']**2/2
        acc['FACT'] += W*(Fm if sgn < 0 else Fp); acc['FACT_minus'] += W*Fm
        for k in ('D', 'DPS', 'RV'): acc[k] += W*q[k]
    res = {k: float(1000*a*a*v/den) for k, v in acc.items()}
    res.update(name=name, beta='-' if sgn < 0 else '+', W0=float(W0), time=time.time() - t0, points=pts)
    return res
if __name__ == '__main__':
    names = sys.argv[1:] or list(NUCLEI)
    out = []
    with Pool(int(os.environ.get('NPROC', os.cpu_count() or 1)), initializer=_init) as pool:
        print('%-6s %2s %8s | %11s %11s %11s %11s | %11s   (<a^2 X> x 1e-3)' % (
            'nucl', 'b', 'W0', 'D', 'DPS', 'RV', 'FACT', 'TOTAL'), flush=True)
        for nm in names:
            r = run(nm, pool); out.append(r)
            r['TOTAL'] = r['D'] + r['DPS'] + r['RV'] + r['FACT']
            print('%-6s %2s %8.4f | %+11.7f %+11.7f %+11.7f %+11.7f | %+11.7f   %.0fs' % (nm, r['beta'], r['W0'], r['D'], r['DPS'], r['RV'], r['FACT'],
                  r['TOTAL'], r['time']), flush=True)
    json.dump(out, open(os.path.join(HERE, 'nuclear_real.json'), 'w'), indent=1)


==> code/numerics/tables/table1.py <==
# table1.py -- Table 1: the static-limit radiative correction delta_R,static to the neutron decay rate, row by row:
#   H^(2) = H_V^(2) + H_V^(1) H_R^(1) + 1/2 (H_R^(1))^2 + Delta_RV + D + Delta_PS   (virtual, one real photon, two real photons)
#   (H_V^(1) H_R^(1) contains the Coulomb x real term (2 pi^2/beta) H_R^(1)).  Inputs: Delta_RV(E) and D(E) at the ten reference
#   energies (drv_mpl.json, D_analytic.json), interpolated in E; Delta_PS in closed form; H_V from compactc.py.
#   alpha on shell, mu_UV = Delta, mu^2 = m Delta, eps_gamma = Delta (central values).
#   Columns: 'unres' (Eq. (39) of the paper), 'res' (e^{pi alpha/beta} times the leading-power hat expansion, with the exact power
#   correction of H_V^(2) added at fixed order), 'fermi' (H = F_NR H~, F_NR = x/(1-e^-x), x = 2 pi alpha/beta; FTRUNC=1 truncates
#   F_NR at O(alpha^2)), 'fullF' (H = F~ H~ with F~ of Eq. (22) of arXiv:2511.05446, Z = -1; Eq. (40) of the paper).
#   The paper's Table 1 shows the 'unres' and 'fullF' columns.
#   Run:  python3 table1.py [DeltaRV json, default drv_mpl.json]      env: MU = mu/m (0 -> sqrt(m Delta)), EG = eps_gamma/Delta,
#         NP = number of spectrum points (40), DJSON = D json (default D_analytic.json), NODPS=1 drops Delta_PS.
#   table1_scan.sh runs it over the mu and eps_gamma ranges of the error estimates.
import mpmath as mp, sys, os, json, numpy as np
from compactc import HV
mp.mp.dps = 25
al = 1/mp.mpf('137.035999177'); a = al/(2*mp.pi); P = mp.pi**2; z3 = mp.zeta(3)
D = mp.mpf('1.29333236')/mp.mpf('0.51099895')
mu = mp.mpf(os.environ.get('MU', '0')) or mp.sqrt(D); muUV = D; eg = D*mp.mpf(os.environ.get('EG', '1'))
L = mp.log(mu); LUV = mp.log(muUV); G = 4*P/3 - mp.mpf(35)/12
def H0(w, Lv):   # leading power [H_V^(1)]_0, [H_V^(2)]_0, Eqs. (36)-(38), on-shell, mu_UV = mu
    l = mp.log(2*w); LE = l - Lv
    H1 = -Lv - 2*l**2 + l*(4*Lv + 2) + 5*P/3
    U = -mp.mpf(16)/9*l**3 + (16*Lv/3 + mp.mpf(64)/9)*l**2 + (-mp.mpf(32)/3*Lv**2 - 16*Lv/3 - 58*P/9 - mp.mpf(308)/27 + 24*z3)*l \
        + mp.mpf(20)/3*Lv**2 + (32*P/9 - mp.mpf(35)/6)*Lv + mp.mpf(11663)/432 + 79*P/6 - 4*P*mp.log(2) - 18*z3 - 9*P**2/10
    H2 = H1**2/2 + U/2 + 8*P/9*(3*LE - 4) + mp.mpf(4)/3*Lv*H1
    return H1, H2
def shiftUV(h1, h2):  # mu_UV: mu -> Delta
    U1 = 3*(LUV - L)
    return h1 + U1, h2 + U1*h1 + U1**2/2 + G*(LUV - L) + 2*(LUV**2 - L**2)
# double-real remainder D(E) and real-virtual remainder Delta_RV(E), units a^2, at the reference energies
_here = os.path.dirname(os.path.abspath(__file__))
_dfile = os.environ.get('DJSON') or os.path.join(_here, 'D_analytic.json')
_dj = json.load(open(_dfile))['points']
Dtab = ([1.0] + [q['E'] for q in _dj] + [float(D)], [0.0] + [q['D'] for q in _dj] + [0.0])   # D vanishes at the endpoint
def DPS(E):   # phase-space mismatch Delta_PS, closed form (App. B): a = 2 L E/P - 4, b = (2L/P - 4/E) Km, c = L Km^2/(P E)
    P_ = mp.sqrt(E*E - 1); L_ = mp.log((E + P_)/(E - P_)); Km_ = D - E
    a_ = 2*L_*E/P_ - 4; b_ = (2*L_/P_ - 4/E)*Km_; c_ = L_*Km_**2/(P_*E)
    return (mp.mpf(5)/8 - mp.pi**2/12)*a_**2 - a_*b_/9 - 7*a_*c_/144 - b_**2/72 - b_*c_/90 - c_**2/480
rvfile = sys.argv[1] if len(sys.argv) > 1 else os.path.join(_here, 'drv_mpl.json')
if rvfile:
    js = json.load(open(rvfile)); RVE = [1.0] + [q['E'] for q in js['points']] + [float(D)]; RVV = [0.0] + [q['DeltaRV'] for q in js['points']] + [0.0]
else:
    RVE, RVV = [1.0, float(D)], [0.0, 0.0]
from scipy.interpolate import PchipInterpolator
Dint = PchipInterpolator(*Dtab); RVint = PchipInterpolator(RVE, RVV)
pmax = mp.sqrt(D*D - 1); N = int(os.environ.get('NP', '40'))
xg, wg = mp.gauss_quadrature(N, 'legendre')
acc = {}; den = 0
for kk in range(N):
    p = pmax*(xg[kk] + 1)/2; wq = wg[kk]*pmax/2; E = mp.sqrt(1 + p*p); b = p/E; W = p*p*(D - E)**2
    Lb = mp.log((1 + b)/(1 - b)); c = 2*Lb/b - 4; Li2 = mp.polylog(2, 2*b/(1 + b))
    S = mp.exp(a*(mp.log(2*eg/mu)*c - Lb**2/(2*b) - 2/b*Li2 + Lb/b + 2))
    HV1 = 3*LUV + L*c + b*Lb + 2*P/b - 2/b*Li2 - Lb**2/(2*b)
    HR1 = mp.log(eg/(D - E))*(4 - 2*Lb/b) + Lb/b*((D - E)**2/(12*E**2) + 2*(D - E)/(3*E) - 3) - 4*(D - E)/(3*E) + 6
    l1, l2 = shiftUV(*H0(E, L))                     # leading power
    x1, x2 = HV(E, L); x1, x2 = shiftUV(mp.re(x1), mp.re(x2))   # exact
    pre = 1 + mp.pi*al/b + (mp.pi*al/b)**2/2
    # NR Fermi (Sommerfeld) factor F = x/(1-e^-x), x = 2 pi alpha/beta = 4 pi^2 a/beta:  F = 1 + f1 a + f2 a^2 + ...
    xF = 2*mp.pi*al/b; FNR = xF/(1 - mp.exp(-xF)) if os.environ.get('FTRUNC', '0') == '0' else 1 + xF/2 + xF**2/12
    f1 = 2*P/b; f2 = 4*P*P/(3*b*b)
    tld = lambda h1, h2: h2 - f1*h1 + (f1*f1 - f2)          # H~^(2) = H^(2) - f1 H^(1) + f1^2 - f2  (H = F H~)
    tld0 = lambda h1, h2: h2 - 2*P*h1 + (4*P*P - 4*P*P/3)   # leading power (beta -> 1 in the subtraction)
    # full Fermi function, Eq. (22) of arXiv:2511.05446 with Z -> -1 (attractive):  eta = sqrt(1-alpha^2), xi = alpha E/p, r = 1/(e^gamma_E mu)
    eta = mp.sqrt(1 - al*al); xi_ = al*E/p; rr = 1/(mp.exp(mp.euler)*mu)
    FF = 4*eta/(1 + eta)**2*2*(1 + eta)/mp.gamma(2*eta + 1)**2*abs(mp.gamma(eta + 1j*xi_))**2*mp.exp(mp.pi*xi_)*(2*p*rr)**(2*(eta - 1))
    if os.environ.get('FTRUNC', '0') != '0': FF = 1 + a*f1 + a*a*(4*P*P/(3*b*b) + 4*P*(mp.mpf(11)/4 - mp.log(2*p/mu)))
    g2 = 4*P*P/(3*b*b) + 4*P*(mp.mpf(11)/4 - mp.log(2*p/mu))    # F~ = 1 + f1 a + g2 a^2 + O(a^3)  (eta - 1 = -alpha^2/2 terms: 4pi^2 (11/4 - ln(2p/mu)))
    tldF = lambda h1, h2: h2 - f1*h1 + (f1*f1 - g2)
    g20 = 4*P*P/3 + 4*P*(mp.mpf(11)/4 - mp.log(2*E/mu))     # massless limit (Eq. 43 of 2511.05446)
    tldF0 = lambda h1, h2: h2 - 2*P*h1 + (4*P*P - g20)
    hat = lambda h1, h2: h2 - 2*P/b*h1 + 2*P*P/b**2
    hat0 = lambda h1, h2: h2 - 2*P*h1 + 2*P*P          # leading power: beta -> 1 (HhatV0)
    Dd = mp.mpf(float(Dint(float(E)))) + (DPS(E) if os.environ.get('NODPS', '0') == '0' else 0); RV = mp.mpf(float(RVint(float(E))))
    HRf = HV1*HR1 + HR1**2/2                         # factorized real: H_V1 H_R1 + 1/2 H_R1^2 (incl. Coulomb x real)
    HRhat = (HV1 - 2*P/b)*HR1 + HR1**2/2
    H1 = HV1 + HR1; H1h = H1 - 2*P/b
    HRt = HRhat                                      # (H_V^(1) - f1) H_R^(1) + 1/2 H_R^(1)^2  (f1 identical for both factors)
    rows = {
     '1+H1':              (1 + a*H1, pre*(1 + a*H1h), FNR*(1 + a*H1h), FF*(1 + a*H1h)),
     '1+H1+[HV2]0':       (1 + a*H1 + a*a*l2, pre*(1 + a*H1h + a*a*hat0(l1, l2)), FNR*(1 + a*H1h + a*a*tld0(l1, l2)), FF*(1 + a*H1h + a*a*tldF0(l1, l2))),
     '1+H1+HV2 exact':    (1 + a*H1 + a*a*x2, pre*(1 + a*H1h + a*a*hat0(l1, l2)) + a*a*(hat(x1, x2) - hat0(l1, l2)), FNR*(1 + a*H1h + a*a*tld(x1, x2)), FF*(1 + a*H1h + a*a*tldF(x1, x2))),
     '+Coulomb x real':   (1 + a*H1 + a*a*(x2 + 2*P/b*HR1), pre*(1 + a*H1h + a*a*hat0(l1, l2)) + a*a*(hat(x1, x2) - hat0(l1, l2)), FNR*(1 + a*H1h + a*a*tld(x1, x2)), FF*(1 + a*H1h + a*a*tldF(x1, x2))),
     '+fact. real (HhatV1 HR1 + HR1^2/2)': (1 + a*H1 + a*a*(x2 + HRf), pre*(1 + a*H1h + a*a*(hat0(l1, l2) + HRhat)) + a*a*(hat(x1, x2) - hat0(l1, l2)), FNR*(1 + a*H1h + a*a*(tld(x1, x2) + HRt)), FF*(1 + a*H1h + a*a*(tldF(x1, x2) + HRt))),
     '+real-virtual RV':  (1 + a*H1 + a*a*(x2 + HRf + RV), pre*(1 + a*H1h + a*a*(hat0(l1, l2) + HRhat + RV)) + a*a*(hat(x1, x2) - hat0(l1, l2)), FNR*(1 + a*H1h + a*a*(tld(x1, x2) + HRt + RV)), FF*(1 + a*H1h + a*a*(tldF(x1, x2) + HRt + RV))),
     '+double real D (+Delta_PS)':    (1 + a*H1 + a*a*(x2 + HRf + RV + Dd), pre*(1 + a*H1h + a*a*(hat0(l1, l2) + HRhat + RV + Dd)) + a*a*(hat(x1, x2) - hat0(l1, l2)), FNR*(1 + a*H1h + a*a*(tld(x1, x2) + HRt + RV + Dd)), FF*(1 + a*H1h + a*a*(tldF(x1, x2) + HRt + RV + Dd))),
    }
    for r, vals in rows.items():
        acc.setdefault(r, [0]*len(vals))
        for i, v in enumerate(vals): acc[r][i] += wq*W*(S*v - 1)
    den += wq*W
for r, (u, v, f, g) in acc.items(): print('%-38s unres %11.7f   res %11.7f   fermi %11.7f   fullF %11.7f' % (r, 1000*u/den, 1000*v/den, 1000*f/den, 1000*g/den))


==> code/numerics/tables/table1_scan.sh <==
#!/bin/bash
# table1_scan.sh -- Table 1 with its scale uncertainties: runs table1.py for mu in [m/2, 2 Delta] (9 values, eps_gamma = Delta)
#   and eps_gamma in [Delta/2, 2 Delta] (7 values, mu central).  For each row and column it prints the central value, then the
#   mu spread and the eps_gamma spread (max - min, from unrounded values).
#   Columns as in table1.py: unresummed, resummed (e^{pi alpha/beta}), NR Fermi factor, full Fermi function F~.
#   Usage:  bash table1_scan.sh [DeltaRV json, default drv_mpl.json]      (about 20 s)
HERE="$(cd "$(dirname "$0")" && pwd)"
J=${1:-$HERE/drv_mpl.json}
python3 - "$J" "$HERE/table1.py" <<'PY'
import subprocess, os, sys, numpy as np
J=sys.argv[1]; T1=sys.argv[2]; D=1.29333236/0.51099895
def run(mu,eg):
    env=dict(os.environ,MU=str(float(mu)),EG=str(float(eg))); out=subprocess.run(['python3',T1,J],env=env,capture_output=True,text=True).stdout
    res={}
    for l in out.strip().split('\n'):
        f=l[38:].split(); res[l[:38].strip()]=tuple(float(f[i]) for i in (1,3,5,7))
    return res
cen=run(np.sqrt(D),1.0)
mus=np.geomspace(0.5,2*D,9); egs=np.geomspace(0.5,2,7)
rm=[run(m,1.0) for m in mus]; re_=[run(np.sqrt(D),e) for e in egs]
for r in cen:
    out='%-38s'%r
    for c,nm in enumerate(('unres','res','fermi','fullF')):
        u=[x[r][c] for x in rm]; ue=[x[r][c] for x in re_]
        out+=' %s %8.4f +- %.5f +- %.5f  '%(nm,cen[r][c],max(u)-min(u),max(ue)-min(ue))
    print(out)
PY


==> code/numerics/tables/table2.py <==
# table2.py -- Table 2: Z_d^0 part of the O(alpha) and O(alpha^2) corrections for nuclear beta decay, averaged with the
#   Fermi function, mu = mu_UV = mu_L = 2 W0, eps_gamma = W0.
#   Z_d split: the decaying unit charge is in the initial state for both beta- and beta+, so the Z^0 part is the same function
#   of W0 for e-/e+: H_V = crossed form factor (no Coulomb term, hv_cross.py); Delta_RV, D, Delta_PS, H_R^(1) as in Table 1.
#   <X>_F = int dPhi F~ X / int dPhi F~,  F~ = F~(Z alpha, E, mu_L) of Eq. (22) of arXiv:2511.05446, xi = -Z alpha E/p,
#   Z = +Z_d (beta+), -Z_d (beta-), Z_d = daughter charge.  On-shell alpha, soft function S exponentiated.
#   O(alpha) = <S(1 + a H^(1))>_F - 1;  VV, RV, RR, pairs = <S a^2 X>_F (X = H_V^(2), H_V^(1) H_R^(1) + Delta_RV,
#   (H_R^(1))^2/2 + D + Delta_PS, real e+e- pairs incl. the exchange term).  Also printed: the strict a^2 coefficient
#   K2 = H2 + S1 H1 + S1^2/2 (mu-independent) and its leading m/E_m -> 0 behaviour from Eq. (52) of arXiv:2511.05446,
#   Delta^(2,0) -> alpha^2 L_m (-1/(6 pi^2)) (217/20 - 4 pi^2/3), L_m = ln(m^2/mu_L^2).
#   Inputs: nuclear_real.json, ../pair/pair.json, ../interf/interf.json.   Run:  python3 table2.py   -> table2.json
import os, sys, json, mpmath as mp
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from hv_cross import HV_cross_os
mp.mp.dps = 25
al = 1/mp.mpf('137.035999177'); a = al/(2*mp.pi); P2 = mp.pi**2
# daughter charge Z_d
ZD = {'n': 1, '3H': 2, '10C': 5, '14O': 7, '22Mg': 11, '26mAl': 12, '26Si': 13, '34Cl': 16, '34Ar': 17, '38mK': 18, '38Ca': 19,
      '42Sc': 20, '46V': 22, '50Mn': 24, '54Co': 26, '62Ga': 30, '74Rb': 36}
def F(Z, E, p, mu):
    """F~(Z alpha, E, mu), Eq. (22) of arXiv:2511.05446, xi = -Z alpha E/p."""
    if Z == 0: return mp.mpf(1)
    eta = mp.sqrt(1 - (Z*al)**2); xi = -Z*al*E/p; r = 1/(mp.exp(mp.euler)*mu)
    return 4*eta/(1 + eta)**2*2*(1 + eta)/mp.gamma(2*eta + 1)**2*abs(mp.gamma(eta + 1j*xi))**2*mp.exp(mp.pi*xi)*(2*p*r)**(2*(eta - 1))
PAIR = json.load(open(os.path.join(HERE, '..', 'pair', 'pair.json')))   # real e+e- pair emission X(E) (pair/pair.py), direct term
INTF = json.load(open(os.path.join(HERE, '..', 'interf', 'interf.json')))   # identical-electron interference -Re(A B*) (interf/interf.py)
def row(r, kmu=2):
    W0 = mp.mpf(r['W0']); sgn = -1 if r['beta'] == '-' else +1; Zd = ZD[r['name']]; Z = sgn*Zd
    mu = kmu*W0; eg = W0; L = mp.log(mu); LUV = L
    pmax = mp.sqrt(W0*W0 - 1); xg, wg = mp.gauss_quadrature(len(r['points']), 'legendre')
    acc = dict(O1=0, VV=0, RV=0, RR=0, PR=0, K1=0, K2=0, O1u=0, K2u=0); den = denu = 0
    for q, x, w, XP0, XI in zip(r['points'], xg, wg, PAIR[r['name']], INTF.get(r['name'], [0.0]*len(r['points']))):
        XP = XP0 + XI
        p = pmax*(x + 1)/2; E = mp.sqrt(1 + p*p); b = p/E; Lb = mp.log((1 + b)/(1 - b)); K = W0 - E
        S1 = (2*Lb/b - 4)*mp.log(2*eg/mu) - Lb**2/(2*b) - 2/b*mp.polylog(2, 2*b/(1 + b)) + Lb/b + 2; S = mp.exp(a*S1)
        HR1 = mp.log(eg/K)*(4 - 2*Lb/b) + Lb/b*(K**2/(12*E**2) + 2*K/(3*E) - 3) - 4*K/(3*E) + 6
        h1, h2 = HV_cross_os(E, L); HV1, HV2 = mp.re(h1), mp.re(h2)          # mu_UV = mu
        H1 = HV1 + HR1; VV = HV2; RV = HV1*HR1 + q['RV']; RR = HR1**2/2 + q['D'] + q['DPS']; H2 = VV + RV + RR + XP
        Wt = w*p*p*(W0 - E)**2; WF = Wt*F(Z, E, p, mu); den += WF; denu += Wt
        acc['O1'] += WF*(S*(1 + a*H1) - 1); acc['VV'] += WF*S*a*a*VV; acc['RV'] += WF*S*a*a*RV; acc['RR'] += WF*S*a*a*RR; acc['PR'] += WF*S*a*a*XP
        acc['K1'] += WF*a*(S1 + H1); acc['K2'] += WF*a*a*(H2 + S1*H1 + S1**2/2)
        acc['O1u'] += Wt*(S*(1 + a*H1) - 1); acc['K2u'] += Wt*a*a*(H2 + S1*H1 + S1**2/2)
    o = {k: float(1000*v/(denu if k.endswith('u') else den)) for k, v in acc.items()}
    Lm = mp.log(1/(mu*mu)); o['D20_52'] = float(1000*al**2*Lm*(-1/(6*P2))*(mp.mpf(217)/20 - 4*P2/3))
    o['D10_52'] = float(1000*a*(3*mp.log(mu/(2*W0)) + mp.mpf(217)/20 - 4*P2/3))
    o.update(name=r['name'], beta=r['beta'], W0=r['W0'], Z=Z, tot=o['VV'] + o['RV'] + o['RR'] + o['PR']); return o
if __name__ == '__main__':
    js = json.load(open(os.path.join(HERE, 'nuclear_real.json'))); res = [row(r) for r in js]
    print('%-6s %2s %8s %4s | %9s | %8s %8s %8s | %8s | %8s | %8s | %8s %8s  (x1e-3)' % ('nucl', 'b', 'W0', 'Z', 'O(a)_F', 'VV', 'RV', 'RR', 'tot_F', 'K2_F', 'D20(52)', 'O(a)_0', 'D10(52)'))
    for o in res:
        print('%-6s %2s %8.4f %+4d | %+9.4f | %+8.4f %+8.4f %+8.4f %+8.4f | %+8.4f | %+8.4f | %+8.4f | %+8.4f %+8.4f' % (o['name'], o['beta'], o['W0'], o['Z'], o['O1'], o['VV'], o['RV'], o['RR'], o['PR'], o['tot'], o['K2'], o['D20_52'], o['O1u'], o['D10_52']))
    json.dump(res, open(os.path.join(HERE, 'table2.json'), 'w'), indent=1)


==> code/results/BkgSplit.m <==
(* ::Package:: *)
(* BkgSplit.m -- one- and two-background-field contributions to A_H and B_H at two loops, Sec. 3.2.2:
   bkg1 = Eqs. (24)-(27), bkg2 = Eqs. (22)-(23).  Electron sign for B,
   with L = Log[mu/m].  Units (alphabar(mu)/4Pi)^2, MS-bar, n_l = 1; A = coefficient of 1, B = coefficient of gamma^0/w.
   Delta = C(-w-i0) - C(w) = bkg1 + bkg2 (CompactC conventions, C_B multiplying vslash/w).
   bkg2 is Eq. (37) of arXiv:2309.15929 with mu_S = mu_H = mu, i.e. ell = Log[2 s] - L.
   Usage:  Get["BkgSplit.m"]; bkg1["A", 2, 0]  (complex), bkg2["B", 2, 1/2], bkg1Tot["A", w, L] = bkg1 + bkg2.
   Checks (w = 2, L = 0): bkg1["A"] = -76.5500293664154 - 109.762726450727 I, bkg1["B"] = -87.7487860850397 - 109.584918291692 I;  (w = 2, L = 1/2): bkg1["A"] = -88.4934994315036 - 75.4709028236117 I, bkg1["B"] = -87.7487860850397 - 78.7544309193716 I. *)
ClearAll[bkg1, bkg2, bkg1Tot];
bkg1["A", w0_, L0_, prec_:30] := Block[{w = SetPrecision[w0, prec], L = SetPrecision[L0, prec], s, x}, s = Sqrt[w^2 - 1]; x = w - s;
  ((-4*Pi^2*(x^2 + 1)*(3*x^4 - 2*x^2 + 1)/((x - 1)^3*(x + 1)^3)) (Log[w+s])^2 +
    (-8*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] Log[2 s] +
    (8*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] L +
    (-4/3*Pi^2*(31*x^6 - 19*x^4 + 41*x^2 - 5)/((x - 1)^3*(x + 1)^3)) Log[w+s] +
    (-8*Pi^2*(x^4 + 18*x^2 + 1)/((x - 1)^2*(x + 1)^2)) Log[2 s] +
    (32*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[2 w] +
    (8*Pi^2*(x^4 + 18*x^2 + 1)/((x - 1)^2*(x + 1)^2)) Log[1-x] +
    (-2/3*Pi^2*(x^2 - 23)/((x - 1)*(x + 1))) L +
    (-32*Pi^2*(x^2 + 1)*(x^4 - x^2 + 1)/((x - 1)^3*(x + 1)^3)) PolyLog[2,-x] +
    (4*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) PolyLog[2,x^2] +
    (16*Pi^2*(x^2 + 1)/((x - 1)*(x + 1))) PolyLog[2,-x^2] +
    (-2/9*Pi^2*(9*Pi^2*x^7 + 419*x^7 + 9*Pi^2*x^6 + 239*x^6 - 629*x^5 + 9*Pi^2*x^5 - 513*x^4 + 9*Pi^2*x^4 + 3*Pi^2*x^3 + 225*x^3 + 3*Pi^2*x^2 + 341*x^2 + 3*Pi^2*x + 49*x - 131 + 3*Pi^2)/((x - 1)^3*(x + 1)^4))) + I ((-16/3*Pi*x^2*(x^2 + 1)*(2*x^2 - 1)/((x - 1)^3*(x + 1)^3)) (Log[w+s])^3 +
    (8*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) (Log[w+s])^2 Log[2 s] +
    (-8*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) (Log[w+s])^2 L +
    (-4/3*Pi*(55*x^6 + 29*x^4 - 7*x^2 - 29)/((x - 1)^3*(x + 1)^3)) (Log[w+s])^2 +
    (-16*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] (Log[2 s])^2 +
    (32*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] Log[2 s] L +
    (-8*Pi*(x^4 + 10*x^2 + 1)/((x - 1)^2*(x + 1)^2)) Log[w+s] Log[2 s] +
    (64*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] Log[2 w] +
    (-16*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] (L)^2 +
    (-16*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] L +
    (-16*Pi*(x^2 + 1)*(x^4 - x^2 + 1)/((x - 1)^3*(x + 1)^3)) Log[w+s] PolyLog[2,x^2] +
    (32*Pi*(x^2 + 1)/((x - 1)*(x + 1))) Log[w+s] PolyLog[2,-x^2] +
    (-4/9*Pi*(185*x^8 - 220*x^6 + 6*Pi^2*x^6 + 198*x^4 - 220*x^2 - 6*Pi^2*x^2 + 185)/((x - 1)^4*(x + 1)^4)) Log[w+s] +
    ((44/3)*Pi*(x^2 + 1)/((x - 1)*(x + 1))) Log[2 s] L +
    (8*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[2 s] PolyLog[2,x^2] +
    (-4/3*Pi*(x^2 + 1)*(Pi^2*x^2 + 48*x^2 - 48 + Pi^2)/((x - 1)^2*(x + 1)^2)) Log[2 s] +
    (-44/3*Pi*(x^2 + 1)/((x - 1)*(x + 1))) (L)^2 +
    (-8*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) L PolyLog[2,x^2] +
    ((2/3)*Pi*(x^2 + 1)*(-11*x^2 + 2*Pi^2*x^2 + 11 + 2*Pi^2)/((x - 1)^2*(x + 1)^2)) L +
    (-8*Pi*(3*x^4 + 2*x^2 + 3)/((x - 1)^2*(x + 1)^2)) PolyLog[2,x^2] +
    (-16*Pi*x^2*(x^2 + 1)/((x - 1)^3*(x + 1)^3)) PolyLog[3,x^2] +
    (-32*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) PolyLog[2,-x^2] +
    (32*Pi*(x^2 + 1)/((x - 1)*(x + 1))) PolyLog[3,-x^2] +
    ((4/27)*Pi*(-77*x^6 + 9*Pi^2*x^6 + 162*x^6*Zeta[3] - 27*Pi^2*x^4 - 54*x^4*Zeta[3] - 19*x^4 - 54*x^2*Zeta[3] - 19*x^2 + 27*Pi^2*x^2 - 9*Pi^2 - 77 + 162*Zeta[3])/((x - 1)^3*(x + 1)^3)))];
bkg1["B", w0_, L0_, prec_:30] := Block[{w = SetPrecision[w0, prec], L = SetPrecision[L0, prec], s, x}, s = Sqrt[w^2 - 1]; x = w - s;
  ((8*Pi^2*x^2*(x^2 + 1)/((x - 1)^3*(x + 1)^3)) (Log[w+s])^2 +
    (4*Pi^2*(x^2 + 1)*(3*x^4 + 2*x^2 + 3)/((x - 1)^3*(x + 1)^3)) Log[w+s] +
    (24*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[2 s] +
    (-16*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[2 w] +
    (-24*Pi^2*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[1-x] +
    (32*Pi^2*x^2*(x^2 + 1)/((x - 1)^3*(x + 1)^3)) PolyLog[2,-x] +
    ((4/3)*Pi^2*(x^2 + 1)*(23*x^5 + 11*x^4 - 28*x^3 + 2*Pi^2*x^3 - 20*x^2 + 2*Pi^2*x^2 + 13*x + 1)/((x - 1)^3*(x + 1)^4))) + I (((16/3)*Pi*x^2*(x^2 + 1)/((x - 1)^3*(x + 1)^3)) (Log[w+s])^3 +
    (4*Pi*(x^2 + 1)*(9*x^4 + 2*x^2 - 3)/((x - 1)^3*(x + 1)^3)) (Log[w+s])^2 +
    (8*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] Log[2 s] +
    (-32*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] Log[2 w] +
    (16*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) Log[w+s] L +
    (16*Pi*x^2*(x^2 + 1)/((x - 1)^3*(x + 1)^3)) Log[w+s] PolyLog[2,x^2] +
    ((8/3)*Pi*(x^2 + 1)*(11*x^6 - 3*x^4 + Pi^2*x^4 - Pi^2*x^2 - 3*x^2 + 11)/((x - 1)^4*(x + 1)^4)) Log[w+s] +
    (32*Pi*(x^2 + 1)/((x - 1)*(x + 1))) Log[2 s] +
    ((22/3)*Pi*(x^2 + 1)/((x - 1)*(x + 1))) L +
    (8*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) PolyLog[2,x^2] +
    (16*Pi*x^2*(x^2 + 1)/((x - 1)^3*(x + 1)^3)) PolyLog[3,x^2] +
    (16*Pi*(x^2 + 1)^2/((x - 1)^2*(x + 1)^2)) PolyLog[2,-x^2] +
    ((4/9)*Pi*(x^2 + 1)*(7*x^4 - 36*x^2*Zeta[3] + 34*x^2 + 7)/((x - 1)^3*(x + 1)^3)))];
bkg2["A", w_, L_] := Module[{s = Sqrt[w^2 - 1], l, r}, l = Log[2 s] - L; r = w^2/s^2;
  16 Pi^2 (r (Pi^2/24 - l^2/2 + l/2) + 5/4 - l/2) + I 4 Pi^3 (r (2 l - 1) + 1)];
bkg2["B", w_, L_] := Module[{s = Sqrt[w^2 - 1], l, r}, l = Log[2 s] - L; r = w^2/s^2; -8 Pi^2 r l + I 4 Pi^3 r];
bkg1Tot[ab_, w_, L_] := bkg1[ab, w, L] + bkg2[ab, w, L];

(* Z alphabar^2 hard rate correction with full mass dependence (positron emitter, 2511.05446 Eq. (18) convention, MS-bar, n_e = 1):
   dGamma/dE = tree * Ftilde * [1 + alphabar/2Pi (ghat + 11/4) + Z alphabar^2 Kzal2[w, L] + ...],  L = Log[mu/m].
   Kzal2 -> -5/3 Log[2p/mu] + 131/36 - Pi^2/6 for w -> Infinity (Sec. 4, below Eq. (30)).  Check: Kzal2[10, 0] = -2.97538793949644,
   Kzal2[2, 1/2] = 0.717437699825013 *)
ClearAll[Kzal2];
Kzal2[w0_, L0_, prec_:30] := Block[{w = SetPrecision[w0, prec], L = SetPrecision[L0, prec], s, x}, s = Sqrt[w^2 - 1]; x = w - s;
  (x^2*(2*x^4 + 5*x^2 + 1)/((x - 1)^2*(x + 1)^2*(x^2 + 1))) (Log[w+s])^2 +
    ((1/3)*(17*x^6 + 2*x^4 + x^2 + 4)/((x - 1)^2*(x + 1)^2*(x^2 + 1))) Log[w+s] +
    ((x^4 + 6*x^2 + 1)/((x - 1)^2*(x + 1)^2)) Log[2 s] +
    (-4*(x^4 + 1)/((x - 1)^2*(x + 1)^2)) Log[2 w] +
    (-(x^4 + 6*x^2 + 1)/((x - 1)^2*(x + 1)^2)) Log[1-x] +
    ((1/3)*(x^2 - 5)/((x - 1)*(x + 1))) L +
    (4*(x^4 + 3*x^2 + 1)/((x - 1)*(x + 1)*(x^2 + 1))) PolyLog[2,-x] +
    (-2*(x^2 + 1)/((x - 1)*(x + 1))) PolyLog[2,-x^2] +
    ((1/36)*(6*Pi^2*x^7 + 419*x^7 + 18*Pi^2*x^6 + 1077*x^6 + 42*Pi^2*x^5 + 973*x^5 + 331*x^4 + 78*Pi^2*x^4 - 43*x^3 + 78*Pi^2*x^3 - 109*x^2 + 42*Pi^2*x^2 - 213*x + 18*Pi^2*x - 131 + 6*Pi^2)/((x - 1)*(x + 1)^4*(x^2 + 1)))];


==> code/results/CompactC.m <==
(* ::Package:: *)
(* CompactC.m -- two-loop form factors A_H, B_H of Eqs. (14)-(16), ubar[A_H + B_H vslash/w] Gamma h_v
   (B_H = w C_B of two_loop_w/Ren_w.wl).  a = alphabar(mu)/(4Pi), MS-bar n_l = 1, L = Log[mu/m].
   CompactS[w, L]  : {A_H^(1), B_H^(1), A_H^(2), B_H^(2)} for w > 1
   CompactTL[z, L] : the same at w = -z - I0 (complex; end of Sec. 3.1), via w -> -z, s -> -sbar, x -> -xbar, phi -> phibar - I Pi. *)
ClearAll[cpt, CompactS, CompactTL];
cpt[w_, s_, xx_, ph_, L_] := Module[{lm = Log[1 - xx^2], lpl = Log[1 + xx^2], l1x = Log[1 + xx], A1, B1, RA, RB},
  A1 = -L*w^2/s^2 + L/s^2 + w*(4*L*ph + 2*PolyLog[2, xx^2] - 4*lm*ph - 2*ph^2 + 2*ph - 1/3*Pi^2)/s;
  B1 = -2*ph*w/s;
  RA = (16/9)*ph^2/s^4 + (1/18)*Pi^2*(333*w^3 + 153*w^2 - 277*w - 113)/((w - 1)*(w + 1)^2) + w*(-32/3*L^2*ph - 16/3*L*PolyLog[2, xx^2] + (32/3)*L*lm*ph + (16/3)*L*ph^2 - 16/3*L*ph + (8/9)*Pi^2*L - 8*PolyLog[2, xx^2]*ph^2 - 8*Pi^2*PolyLog[2, xx^2] + 32*PolyLog[2, xx^2] + 16*PolyLog[2, -xx^2]*ph^2 + 4*Pi^2*PolyLog[2, -xx^2] + 16*Pi^2*PolyLog[2, xx] + 32*PolyLog[3, -xx^2]*ph + 12*PolyLog[4, xx^2] + 24*PolyLog[4, -xx^2] - 64*lm*ph - 4/3*ph^4 - 52/9*ph^3 - 32*ph^2 - 8/3*Pi^2*ph^2 - 52/9*Pi^2*ph - 308/27*ph + 24*ph*Zeta[3] - 9/10*Pi^4 - 16/3*Pi^2)/s + w^2*((20/3)*L^2 - 35/6*L + (8/3)*Pi^2*L + 20*PolyLog[2, xx^2]*ph + 32*PolyLog[2, -xx^2]*ph + 26*PolyLog[3, xx^2] + 16*PolyLog[3, -xx^2] + 4*Pi^2*l1x + 12*lm*ph^2 - 32*lpl*ph^2 - 8*Pi^2*lpl + (4/3)*ph^4 + 4*ph^3 + (8/3)*Pi^2*ph^2 + (352/9)*ph^2 - 2/3*Pi^2*ph - 4*Pi^2*Log[2] - 18*Zeta[3] + 11663/432)/s^2 + (-20/3*L^2 - 8/3*Pi^2*L + (35/6)*L - 8*PolyLog[2, xx^2]*ph - 4*PolyLog[3, xx^2] + 16*Pi^2*l1x + 8*lm*ph^2 + (8/3)*ph^3 - 110/9*ph^2 + 8*Pi^2*ph - 4*Pi^2*Log[2] - 10895/432 + 2*Zeta[3])/s^2 + w*(-2*PolyLog[2, xx^2]*ph^2 - 2*Pi^2*PolyLog[2, xx^2] + 4*Pi^2*PolyLog[2, xx] - 4*PolyLog[3, xx^2]*ph - 3*PolyLog[4, xx^2] - 1/3*ph^4 - 8/3*ph^3 - Pi^2*ph^2 - 8/3*Pi^2*ph - 32/9*ph + 4*ph*Zeta[3] - 3/10*Pi^4)/s^3;
  RB = -8/3*ph^2/s^2 - 8/3*ph^2/s^4 - 2/3*Pi^2*w*(9*w^2 + 3*w - 4)/((w - 1)*(w + 1)^2) + w*((16/3)*L*ph - 16*PolyLog[2, xx^2] + 32*lm*ph + 4*ph^3 + 16*ph^2 + (28/9)*ph + 4*Pi^2*ph + (8/3)*Pi^2)/s + w^2*(-4*PolyLog[2, xx^2]*ph - 16*PolyLog[2, -xx^2]*ph - 10*PolyLog[3, xx^2] - 8*PolyLog[3, -xx^2] - 12*Pi^2*l1x - 12*lm*ph^2 + 16*lpl*ph^2 + 4*Pi^2*lpl - 4*ph^3 - 32/3*ph^2 - 14/3*Pi^2*ph - 8/3 + 10*Zeta[3] + 4*Pi^2*Log[2])/s^2 + w*(2*PolyLog[2, xx^2]*ph^2 + 2*Pi^2*PolyLog[2, xx^2] - 4*Pi^2*PolyLog[2, xx] + 4*PolyLog[3, xx^2]*ph + 3*PolyLog[4, xx^2] + (1/3)*ph^4 + (8/3)*ph^3 + Pi^2*ph^2 - 4*ph*Zeta[3] + (16/3)*ph + (8/3)*Pi^2*ph + (3/10)*Pi^4)/s^3;
  {A1, B1, A1^2/2 + RA, A1 B1 + RB}];
CompactS[w_, L_: 0, prec_: 30] := Module[{wn = N[w, prec + 20], s}, s = Sqrt[wn^2 - 1];
  N[cpt[wn, s, wn - s, Log[wn + s], N[L, prec + 20]], prec]];
CompactTL[z_, L_: 0, prec_: 30] := Module[{zn = N[z, prec + 20], sb}, sb = Sqrt[zn^2 - 1];
  N[cpt[-zn, -sb, -(zn - sb), Log[zn + sb] - I Pi, N[L, prec + 20]], prec]];


==> code/results/HardH.m <==
(* ::Package:: *)
(* HardH.m -- the hard virtual function H_V of Sec. 5, Eqs. (31)-(38), from the two-loop form factors of CompactC.m.

     H_V = 1 + (alpha/2Pi) H_V^(1) + (alpha/2Pi)^2 H_V^(2),   Eq. (31):
     alpha on shell, n_e = 1, mu_UV = mu, L = Log[mu/m], w = E/m > 1.

   With the amplitude ubar[A + B vslash/w] Gamma v the rate factor is |A|^2 (1 - 1/w^2) + |A + B|^2/w^2, with A and B
   evaluated at the timelike point w -> -w - I0 (CompactTL); the w^2 dividing B is not continued.  In the MS-bar
   coupling alphabar(mu) this gives
     HVms1 = Re[CA1 + CB1/w^2],
     HVms2 = (1/4) { 2 Re CA2 + 2 Re CB2/w^2 + |CA1|^2 (1 - 1/w^2) + |CA1 + CB1|^2/w^2 },
   and converting to the on-shell coupling, alphabar = alpha [1 + (2 alpha/3Pi) L], gives Eq. (33):
     HV1 = HVms1,   HV2 = HVms2 + (4/3) L HV1.

   Functions (optional working precision prec, default 30):
     HV[w, L]      {H_V^(1), H_V^(2)}, Eqs. (31)-(33)
     HVms[w, L]    the same in the MS-bar coupling alphabar(mu)
     HhatV[w, L]   H_V = Exp[Pi alpha/beta] Hhat_V, beta = Sqrt[w^2-1]/w:
                   Hhat1 = H1 - 2 Pi^2/beta,  Hhat2 = H2 - (2 Pi^2/beta) H1 + 2 Pi^4/beta^2
     HV0[w, L]     leading power in m/E, Eqs. (36)-(38)
     eq32[w, L]    H_V^(1) written out as in Eq. (32), for comparison with HV[w, L][[1]]

   Checks:
     HV[2, 0]          = {17.8918025185439, 123.864681648032}
     HV[2, Log[4]]     = {24.9380150948007, 292.801849529364}
     HVms[2, Log[4]]   = {24.9380150948007, 246.70660992477}
     HhatV[2, 0]       = {-4.90107251251232, -24.1833611468033}
     HhatV[2, Log[4]]  = {2.14514006374448, -15.8496359583495}
     HV0[2, Log[4]]    = {21.6792591409478, 237.03890705193}
   HV agrees with Eqs. (32)-(33) evaluated from CompactC.m to 1e-28; HV[w, L] - HV0[w, L] vanishes as m/E -> 0.  *)

If[DownValues[CompactTL] === {}, Get["CompactC.m"]];
ClearAll[HVms, HV, HhatV, HV0, eq32];

HVms[w_, L_: 0, prec_: 30] := Module[{c = CompactTL[w, L, prec], w2 = N[w, prec]^2},
  {Re[c[[1]] + c[[2]]/w2],
   (2 Re[c[[3]]] + 2 Re[c[[4]]]/w2 + Abs[c[[1]]]^2 (1 - 1/w2) + Abs[c[[1]] + c[[2]]]^2/w2)/4}];

HV[w_, L_: 0, prec_: 30] := Module[{h = HVms[w, L, prec]}, {h[[1]], h[[2]] + 4/3 N[L, prec] h[[1]]}];

HhatV[w_, L_: 0, prec_: 30] := Module[{h = HV[w, L, prec], ib = N[w/Sqrt[w^2 - 1], prec]},
  {h[[1]] - 2 Pi^2 ib, h[[2]] - 2 Pi^2 ib h[[1]] + 2 Pi^4 ib^2}];

HV0[w_, L_: 0, prec_: 30] := Module[{l = N[Log[2 w], prec], LL = N[L, prec], LE, H1, U},
  LE = l - LL;
  H1 = -2 l^2 + (4 LL + 2) l - LL + 5 Pi^2/3;
  U = -16/9 l^3 + (16 LL/3 + 64/9) l^2 + (-32 LL^2/3 - 16 LL/3 - 58 Pi^2/9 - 308/27 + 24 Zeta[3]) l
      + 20 LL^2/3 + (32 Pi^2/9 - 35/6) LL + 11663/432 + 79 Pi^2/6 - 4 Pi^2 Log[2] - 18 Zeta[3] - 9 Pi^4/10;
  {H1, H1^2/2 + U/2 + 8 Pi^2/9 (3 LE - 4) + 4/3 LL H1}];

eq32[w_, L_: 0, prec_: 30] := Module[{ww = N[w, prec], LL = N[L, prec], s, x, ph},
  s = Sqrt[ww^2 - 1]; x = ww - s; ph = Log[ww + s];
  -LL + 4 ww/s ph LL + 2 s/ww ph + 2 Pi^2 ww/s - 2 ww/s (PolyLog[2, 1 - x^2] + ph^2)];


==> code/two_loop_cut/FiniteTotalC.m <==
(* ::Package:: *)
(* FiniteTotalC.m -- finite (eps^0) part of the one-background-photon amplitude at any w > 1, numerically:
       (two-loop cut diagrams, result_HPL_C.m via finiteC.m)  -  (subtraction terms),
   where the subtraction terms (infrared, Coulomb and counterterm contributions) were set up in Maple
   and are entered below in Mathematica syntax.
   Normalization as finiteC.m:  J (4 Pi)^(4-2 eps)/Gamma[1+eps]^2, m = mu = 1, units (alphabar/4Pi)^2.
   A = coefficient of 1, B = coefficient of gamma^0/w, positron sign for B.

   Usage (fresh kernel in two_loop_cut, after workflowC.m; no packages needed):
       Get["FiniteTotalC.m"];
       finTot["A", 2]          (* complex eps^0 coefficient: diagrams - subtraction terms *)
       subLaurent["A", 2]      (* {eps^-2, eps^-1, eps^0} of the subtraction terms *)
       poleCheck[2]            (* diagrams - subtraction terms at eps^-2, eps^-1: should be ~ 0 *)
       ImTotElectron[2]        (* {Im A, Im B} incl. the two-background-photon term, electron sign for B,
                                  in (alpha/4Pi)^2 units: the input to the dispersion relation *)
   Checks:
       finTot["A",2] = -76.5500 - 109.7627 I,   finTot["B",2] = 87.7488 + 109.5849 I
       finTot["A",3] = -54.0884 - 161.7674 I,   finTot["B",3] = 93.0709 + 159.1556 I
       ImTotElectron[2] = {259.817, 55.782} = 16 Pi^2 {1.645308, 0.353243}
   finTot equals the one-background-field terms of results/BkgSplit.m (B with opposite sign), and its imaginary
   part the closed form in ImClassicalC.m.
*)

If[DownValues[ourLaurent] === {}, Get["finiteC.m"]];

ClearAll[wj, wJ, wj2, subExpr, subLaurent, finTot, poleCheck, ImTotElectron];
wj[w_]  := w Log[w + Sqrt[w^2 - 1]]/Sqrt[w^2 - 1];
wJ[w_]  := w/Sqrt[w^2 - 1] (PolyLog[2, 1 - (w - Sqrt[w^2 - 1])^2] + Log[w + Sqrt[w^2 - 1]]^2);
wj2[w_?NumericQ] := w NIntegrate[Log[1 + y^2 + 2 y w]^2/(1 + y^2 + 2 y w), {y, 0, 1, 10, Infinity},
                        WorkingPrecision -> 30, PrecisionGoal -> 20];

(* ---------------- subtraction terms (from the Maple file TOTsubtract.mpl) ---------------- *)
subExpr[w0_?NumericQ, vs_] := Block[{TOTsubtract, TOTsubtractCt1, TOTsubtractCt2, alpha = 1, alphabar = 1, Z = 1,
    m = 1, m2 = 1, mu2 = 1, w = w0, p2 = w0^2 - 1, dd = 3 - 2 \[Epsilon], beta = Sqrt[w0^2 - 1]/w0,
    vstruct = vs, wj = wj[w0], wJ = wJ[w0], wj2 = wj2[w0]},
  TOTsubtract = (I*(1/4))/\[Epsilon]^2*alpha^2/Pi*Z/beta*(wj-1)-1/8*alphabar^2*Z/\[Epsilon]+(I*(-1/2))/\[Epsilon]*Z*alpha/beta*(1/2*alphabar/Pi*(m2/mu2)^(-\[Epsilon])*(1/\[Epsilon]*(-1/4+wj)+wj-wJ+\[Epsilon]*(2*wj-wJ+1/2*wj2))-3/8*alphabar/Pi/\[Epsilon]-1/2*alphabar/Pi*(-wj+\[Epsilon]*(-2*wj+wJ))*vstruct)+(I*(1))*(-1/2/\[Epsilon]*alpha/Pi*(wj-1)-3/8*alphabar/Pi/\[Epsilon]-1/2*alphabar/Pi*(m2/mu2)^(-\[Epsilon])*(3/4/\[Epsilon]+1/(1-2*\[Epsilon])))*Gamma[1+2*\[Epsilon]]/Gamma[1+\[Epsilon]]^2*Z*alphabar/beta*Exp[(I*(1))*Pi*\[Epsilon]]*(4*p2/mu2)^(-\[Epsilon])*(1/2/\[Epsilon]+(1+vstruct)/(2-4*\[Epsilon]));
  TOTsubtractCt1 = (I*(1/3))*Gamma[1+2*\[Epsilon]]/Gamma[1+\[Epsilon]]^2*Z*alphabar^2/beta/Pi/\[Epsilon]*Exp[(I*(1))*Pi*\[Epsilon]]*(4*p2/mu2)^(-\[Epsilon])*(1/2/\[Epsilon]+(1+vstruct)/(2-4*\[Epsilon]));
  TOTsubtractCt2 = 4*Z*alphabar^2*m*(m2/mu2)^(-\[Epsilon])*(-3/4/\[Epsilon]-1/(1-2*\[Epsilon]))*(4*m2*w/((4*Pi)^\[Epsilon])/Gamma[1+\[Epsilon]]*Exp[(I*(-1))*Pi*(1/2*dd-3)]*(p2/mu2)^(1/2*dd-3)*(4*Pi)^(-1/2*dd)*Gamma[-1/2*dd+3]*Gamma[dd-4]/Gamma[dd-3]+w/(-w^2+1)/((4*Pi)^\[Epsilon])/Gamma[1+\[Epsilon]]*Exp[(I*(-1))*Pi*(1/2*dd-2)]*(p2/mu2)^(1/2*dd-2)*(4*Pi)^(-1/2*dd)*Gamma[-1/2*dd+2]-w/(-w^2+1)/((4*Pi)^\[Epsilon])/Gamma[1+\[Epsilon]]*Exp[(I*(-1))*Pi*(1/2*dd-2)]*(p2/mu2)^(1/2*dd-2)*(4*Pi)^(-1/2*dd)*Gamma[-1/2*dd+2]*Gamma[dd-3]/Gamma[dd-2]+vstruct*(w/(-w^2+1)/((4*Pi)^\[Epsilon])/Gamma[1+\[Epsilon]]*Exp[(I*(-1))*Pi*(1/2*dd-2)]*(p2/mu2)^(1/2*dd-2)*(4*Pi)^(-1/2*dd)*Gamma[-1/2*dd+2]+(w-w/(-w^2+1))/((4*Pi)^\[Epsilon])/Gamma[1+\[Epsilon]]*Exp[(I*(-1))*Pi*(1/2*dd-2)]*(p2/mu2)^(1/2*dd-2)*(4*Pi)^(-1/2*dd)*Gamma[-1/2*dd+2]*Gamma[dd-3]/Gamma[dd-2]));
  16 Pi^2 (TOTsubtract + TOTsubtractCt1 + TOTsubtractCt2)];

subLaurent[ab_String, w0_] := Module[{s0, s1, prec = 30},
  s0 = Series[subExpr[SetPrecision[w0, prec], 0], {\[Epsilon], 0, 0}];
  If[ab === "A", N[Table[SeriesCoefficient[s0, k], {k, -2, 0}], 15],
    s1 = Series[subExpr[SetPrecision[w0, prec], 1], {\[Epsilon], 0, 0}];
    N[Table[SeriesCoefficient[s1, k] - SeriesCoefficient[s0, k], {k, -2, 0}], 15]]];

finTot[ab_String, w0_] := ourLaurent[ab, w0][[3]] - subLaurent[ab, w0][[3]];
poleCheck[w0_] := Table[Chop[ourLaurent[ab, w0][[1 ;; 2]] - subLaurent[ab, w0][[1 ;; 2]], 10^-8], {ab, {"A", "B"}}];

(* electron, (alpha/4Pi)^2 units, with the two-background-photon term of arXiv:2309.15929 Eq. (37) *)
ImTotElectron[w0_] := Module[{tA, tB},
  tA = 16 Pi^2 (Pi/4) (w0^2/(w0^2 - 1) Log[4 w0^2 - 4] - 1/(w0^2 - 1));
  tB = 16 Pi^2 (Pi/4) w0^2/(w0^2 - 1);
  N[{Im[finTot["A", w0]] + tA, -Im[finTot["B", w0]] + tB}, 12]];


==> code/two_loop_cut/ImClassicalC.m <==
(* ::Package:: *)
(* ImClassicalC.m -- closed form of the imaginary part of the finite (eps^0) one-background-photon amplitude,
   (two-loop cut diagrams) - (subtraction terms of FiniteTotalC.m), in classical polylogarithms.
   Conventions as FiniteTotalC.m: m = mu = 1, normalization J (4 Pi)^(4-2 eps)/Gamma[1+eps]^2, units (alphabar/4Pi)^2,
   A = coefficient of 1, B = coefficient of gamma^0/w (positron sign).
   The subtraction terms use wj2 = w Int_0^Infinity dy Log[1+y^2+2 y w]^2/(1+y^2+2 y w)
           = (w/s) (4 Li3[1-1/y^2] + 2 Li3[1/y^2] + 4/3 phi^3 + 4 phi^2 Log[1-1/y^2] + 2/3 Pi^2 phi - 2 Zeta[3]).
     ImCl["A"][w], ImCl["B"][w]   (w > 1)
     ImTotElectron[w]             {Im A, Im B} + two-background-photon term (arXiv:2309.15929, Eq. 37), electron B sign:
                                  the input to the dispersion relation, (alpha/4Pi)^2 units.
   Variables: s = Sqrt[w^2-1], y = w + s, phi = Log[y], t = (w-1)/s = (y-1)/(y+1);
     Lt = Log[t], L1 = Log[1-t], Lp = Log[1+t], L2 = Log[2], Zeta3 = Zeta[3];
     Li2h = Li2[(1-t)/2], Li2p = Li2[t], Li2m = Li2[-t], Li2z = Li2[1-1/y^2];
     Li3h = Li3[(1-t)/2], Li3hp = Li3[(1+t)/2], Li3p = Li3[t], Li3m = Li3[-t], Li3q = Li3[2t/(1+t)], Li3iy = Li3[(1-t)/(1+t)],
     Li3c = Li3[1-t], Li3r = Li3[1/(1+t)], Li3z = Li3[4t/(1+t)^2], Li3iy2 = Li3[((1-t)/(1+t))^2];
     X2, X3: combinations of Li2, Li3 of -y and -y^2 (defined below).
   Derivation: each G-function of result_HPL_C.m converted exactly to classical polylogs (fits with rational coefficients,
   residuals < 1e-57); agrees with FiniteTotalC.m (numerical) to 1e-12 at w = 1.2, 2, 3, 5, 10.
   Check:  ImCl["A"][2] = -109.762726451,  ImCl["B"][2] = 109.584918292
           ImCl["A"][3] = -161.767373863,  ImCl["B"][3] = 159.155619506
           ImTotElectron[2] = {259.816654552, 55.7818906699}  (= 16 Pi^2 {1.6453081856, 0.3532429493})
   No packages needed.
*)
ClearAll[ImCl, ImTotElectron, imClAll];
imClAll[w_] := Module[{s, y, t, phi, Lt, L1, Lp, L2, Zeta3, X2, X3,
    Li2h, Li2p, Li2m, Li2z, Li3h, Li3hp, Li3p, Li3m, Li3q, Li3iy, Li3c, Li3r, Li3z, Li3iy2},
  s = Sqrt[w^2 - 1]; y = w + s; t = (w - 1)/s; phi = Log[y];
  Lt = Log[t]; L1 = Log[1 - t]; Lp = Log[1 + t]; L2 = Log[2]; Zeta3 = Zeta[3];
  X2 = phi Log[1 + y^2]/2 + PolyLog[2, -y^2]/4 - phi Log[1 + y] - PolyLog[2, -y] - Pi^2/16;
  X3 = -phi PolyLog[2, -y^2]/4 + PolyLog[3, -y^2]/4 + phi PolyLog[2, -y] - 2 PolyLog[3, -y] - Pi^2 phi/16 - 21 Zeta[3]/16;
  Li2h = PolyLog[2, (1 - t)/2]; Li2p = PolyLog[2, t]; Li2m = PolyLog[2, -t]; Li2z = PolyLog[2, 1 - 1/y^2];
  Li3h = PolyLog[3, (1 - t)/2]; Li3hp = PolyLog[3, (1 + t)/2]; Li3p = PolyLog[3, t]; Li3m = PolyLog[3, -t];
  Li3q = PolyLog[3, 2 t/(1 + t)]; Li3iy = PolyLog[3, (1 - t)/(1 + t)]; Li3c = PolyLog[3, 1 - t]; Li3r = PolyLog[3, 1/(1 + t)];
  Li3z = PolyLog[3, 4 t/(1 + t)^2]; Li3iy2 = PolyLog[3, ((1 - t)/(1 + t))^2];
  {
    ((4/27)*Pi*(18*Pi^2*L2*y^6 + 18*Pi^2*L2*y^4 - 18*Pi^2*L2*y^2 - 18*Pi^2*L2 - 135*Pi^2*y^6 + 77*y^6 - 63*Pi^2*y^4 + 19*y^4 + 19*y^2 + 63*Pi^2*y^2 + 77 + 135*Pi^2)/((y - 1)^3*(y + 1)^3)) +
    ((4/9)*Pi*(18*L2^2*y^8 - 36*L2^2*y^4 + 18*L2^2 + 102*L2*y^8 - 96*L2*y^6 - 216*L2*y^4 + 96*L2*y^2 + 114*L2 - 42*Pi^2*y^8 + 41*y^8 + 68*y^6 + 48*Pi^2*y^6 + 12*Pi^2*y^4 + 198*y^4 - 508*y^2 - 48*Pi^2*y^2 + 30*Pi^2 + 329)/((y - 1)^4*(y + 1)^4)) * L1 +
    ((4/3)*Pi*(6*L2*y^6 - 42*L2*y^4 - 6*L2*y^2 + 42*L2 + 13*y^6 - 13*y^4 + 35*y^2 + 13)/((y - 1)^3*(y + 1)^3)) * L1^2 +
    (-8*Pi*(y^2 + 1)*(7*y^2 - 1)/((y - 1)^2*(y + 1)^2)) * L1^2*L2 +
    (8*Pi*(y^2 + 1)*(3*y^4 - 2*y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1^2*Lp +
    (8*Pi*(y^2 + 1)*(3*y^4 - 4*y^2 + 5)/((y - 1)^3*(y + 1)^3)) * L1^2*Lt +
    ((8/3)*Pi*(y^2 + 1)*(3*y^4 + 2*y^2 - 7)/((y - 1)^3*(y + 1)^3)) * L1^3 +
    ((8/3)*Pi*(18*L2*y^6 + 18*L2*y^4 - 18*L2*y^2 - 18*L2 - 65*y^6 - y^4 + 35*y^2 + 67)/((y - 1)^3*(y + 1)^3)) * L1*L2 +
    (64*Pi*(y^2 + 1)*(2*y^2 - 1)/((y - 1)^2*(y + 1)^2)) * L1*L2^2 +
    (-64*Pi*(y^2 + 1)*(3*y^2 - 1)/((y - 1)^2*(y + 1)^2)) * L1*L2*Lp +
    (16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L1*L2*Lt +
    (-32*Pi*(y^2 + 1)*(y^4 - 6*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * L1*Li2h +
    (-16*Pi*(y^2 + 1)*(3*y^4 - 2*y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Li2m +
    (16*Pi*(y^2 + 1)*(3*y^4 - 2*y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Li2p +
    (-8/3*Pi*(30*L2*y^6 - 18*L2*y^4 - 30*L2*y^2 + 18*L2 - 35*y^6 - 13*y^4 + 35*y^2 + 61)/((y - 1)^3*(y + 1)^3)) * L1*Lp +
    (16*Pi*(y^2 + 1)*(7*y^4 - 11*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * L1*Lp^2 +
    (-16*Pi*(y^2 + 1)*(5*y^4 - 4*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * L1*Lp*Lt +
    (8*Pi*(2*L2 + 7)*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L1*Lt +
    ((8/3)*Pi*(y^2 + 1)*(L2*y^4 + 16*L2*y^2 + L2 + 48*y^4 + 17*Pi^2*y^4 - 36*Pi^2*y^2 - 96*y^2 + 48 + 15*Pi^2)/((y - 1)^3*(y + 1)^3)) * L2 +
    (-16/3*Pi*(3*L2*y^6 + 3*L2*y^4 - 3*L2*y^2 - 3*L2 - 22*y^6 - 2*y^4 + 19*y^2 + 23)/((y - 1)^3*(y + 1)^3)) * L2^2 +
    (64*Pi*(y^2 + 1)*(3*y^4 - 6*y^2 + 2)/((y - 1)^3*(y + 1)^3)) * L2^2*Lp +
    (-16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L2^2*Lt +
    (-16/3*Pi*(y^2 + 1)*(19*y^4 - 36*y^2 + 13)/((y - 1)^3*(y + 1)^3)) * L2^3 +
    (-32*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L2*Li2h +
    (16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L2*Li2m +
    (-16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L2*Li2p +
    (-8/3*Pi*(y^2 + 1)*(6*L2*y^4 - 6*L2 + 23*y^4 - 16*y^2 - 25)/((y - 1)^3*(y + 1)^3)) * L2*Lp +
    (-8*Pi*(y^2 + 1)*(11*y^4 - 32*y^2 + 13)/((y - 1)^3*(y + 1)^3)) * L2*Lp^2 +
    (16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L2*Lp*Lt +
    (-8/3*Pi*(y^2 + 1)*(y^4 + 16*y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L2*Lt +
    (-16*Pi*(2*L2*y^4 + 4*L2*y^2 + 2*L2 - 15*y^4 - 22*y^2 - 15)/((y - 1)^2*(y + 1)^2)) * Li2h +
    (32*Pi*(y^2 + 1)*(3*y^4 - 6*y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li2h*Lp +
    (-32*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2h*Lt +
    (8*Pi*(2*L2*y^4 + 4*L2*y^2 + 2*L2 - 7*y^4 - 6*y^2 - 7)/((y - 1)^2*(y + 1)^2)) * Li2m +
    (16*Pi*(y^2 + 1)*(y^4 - 2*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * Li2m*Lp +
    (16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2m*Lt +
    (-8*Pi*(2*L2*y^4 + 4*L2*y^2 + 2*L2 - 7*y^4 - 6*y^2 - 7)/((y - 1)^2*(y + 1)^2)) * Li2p +
    (-16*Pi*(y^2 + 1)*(y^4 - 2*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * Li2p*Lp +
    (-16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2p*Lt +
    (-4*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2z +
    (16*Pi*(y^2 + 1)*(17*y^4 - 36*y^2 + 15)/((y - 1)^3*(y + 1)^3)) * Li3h +
    (16*Pi*(y^2 + 1)*(15*y^4 - 36*y^2 + 17)/((y - 1)^3*(y + 1)^3)) * Li3hp +
    (-16*Pi*(y^2 + 1)*(y^4 - 4*y^2 - 1)/((y - 1)^3*(y + 1)^3)) * Li3iy +
    (4*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li3iy2 +
    (-16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li3m +
    (16*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li3p +
    (-32*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li3q +
    (8*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li3z +
    (-4/9*Pi*(18*L2^2*y^8 - 36*L2^2*y^4 + 18*L2^2 + 114*L2*y^8 + 96*L2*y^6 - 216*L2*y^4 - 96*L2*y^2 + 102*L2 + 329*y^8 + 66*Pi^2*y^8 - 168*Pi^2*y^6 - 508*y^6 - 12*Pi^2*y^4 + 198*y^4 + 68*y^2 + 168*Pi^2*y^2 - 54*Pi^2 + 41)/((y - 1)^4*(y + 1)^4)) * Lp +
    ((4/3)*Pi*(42*L2*y^6 - 6*L2*y^4 - 42*L2*y^2 + 6*L2 + 7*y^6 + 29*y^4 - 7*y^2 + 19)/((y - 1)^3*(y + 1)^3)) * Lp^2 +
    (8*Pi*(y^2 + 1)*(5*y^4 - 4*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * Lp^2*Lt +
    (-16/3*Pi*(y^2 + 1)*(5*y^4 + y^2 - 3)/((y - 1)^3*(y + 1)^3)) * Lp^3 +
    (-8*Pi*(2*L2 + 7)*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Lp*Lt +
    ((8/3)*Pi*(y^2 + 1)*(L2*y^4 + 16*L2*y^2 + L2 + Pi^2*y^4 + 24*y^4 - 48*y^2 - Pi^2 + 24)/((y - 1)^3*(y + 1)^3)) * Lt +
    (128*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * X2 +
    (-128*Pi*(y^2 + 1)/((y - 1)*(y + 1))) * X3 +
    (-4*Pi*(y^2 + 1)*(109*y^4 - 236*y^2 + 115)/((y - 1)^3*(y + 1)^3)) * Zeta3
  ,
    (-4/9*Pi*(y^2 + 1)*(-7*y^4 + 21*Pi^2*y^4 - 34*y^2 - 21*Pi^2 - 7)/((y - 1)^3*(y + 1)^3)) +
    ((4/3)*Pi*(y^2 + 1)*(3*L2*y^6 - 21*L2*y^4 - 3*L2*y^2 + 21*L2 - 2*y^6 - 8*Pi^2*y^4 + 66*y^4 - 78*y^2 + 8*Pi^2*y^2 + 46)/((y - 1)^4*(y + 1)^4)) * L1 +
    (4*Pi*(y^2 + 1)*(3*y^4 + 2*y^2 + 3)/((y - 1)^3*(y + 1)^3)) * L1^2 +
    (16*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1^2*Lp +
    (32*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1^2*Lt +
    (-16/3*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1^3 +
    (-4*Pi*(y^2 + 1)^2*(17*y^2 - 23)/((y - 1)^3*(y + 1)^3)) * L1*L2 +
    (64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Li2h +
    (-32*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Li2m +
    (32*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Li2p +
    (8*Pi*(y^2 + 1)*(5*y^4 - 2*y^2 - 11)/((y - 1)^3*(y + 1)^3)) * L1*Lp +
    (-16*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Lp^2 +
    (-64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L1*Lp*Lt +
    (24*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * L1*Lt +
    ((4/3)*Pi*(y^2 + 1)*(9*L2*y^4 + 18*L2*y^2 + 9*L2 + 48*y^4 - 96*y^2 - 8*Pi^2*y^2 + 48)/((y - 1)^3*(y + 1)^3)) * L2 +
    (4*Pi*(y^2 + 1)^2*(11*y^2 - 17)/((y - 1)^3*(y + 1)^3)) * L2^2 +
    (-64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L2^2*Lp +
    ((64/3)*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L2^3 +
    (-4*Pi*(y^2 + 1)^2*(5*y^2 - 11)/((y - 1)^3*(y + 1)^3)) * L2*Lp +
    (64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * L2*Lp^2 +
    (-12*Pi*(y^2 + 1)^3/((y - 1)^3*(y + 1)^3)) * L2*Lt +
    (112*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2h +
    (-64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li2h*Lp +
    (-24*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2m +
    (32*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li2m*Lp +
    (24*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2p +
    (-32*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li2p*Lp +
    (-4*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Li2z +
    (-64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li3h +
    (-64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li3hp +
    (64*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Li3iy +
    (-4/3*Pi*(y^2 + 1)*(21*L2*y^6 - 3*L2*y^4 - 21*L2*y^2 + 3*L2 + 46*y^6 - 16*Pi^2*y^4 - 78*y^4 + 66*y^2 + 16*Pi^2*y^2 - 2)/((y - 1)^4*(y + 1)^4)) * Lp +
    (4*Pi*(y^2 + 1)*(y^4 + 2*y^2 + 5)/((y - 1)^3*(y + 1)^3)) * Lp^2 +
    (32*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Lp^2*Lt +
    (-16*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Lp^3 +
    (-24*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * Lp*Lt +
    (4*Pi*(y^2 + 1)*(3*L2*y^4 + 6*L2*y^2 + 3*L2 + 8*y^4 - 16*y^2 + 8)/((y - 1)^3*(y + 1)^3)) * Lt +
    (64*Pi*(y^2 + 1)^2/((y - 1)^2*(y + 1)^2)) * X2 +
    (48*Pi*y^2*(y^2 + 1)/((y - 1)^3*(y + 1)^3)) * Zeta3
  }];
ImCl["A"][w_] := imClAll[w][[1]];
ImCl["B"][w_] := imClAll[w][[2]];
ImTotElectron[w_] := N[{ImCl["A"][w] + 16 Pi^2 (Pi/4) (w^2/(w^2 - 1) Log[4 w^2 - 4] - 1/(w^2 - 1)),
                       -ImCl["B"][w] + 16 Pi^2 (Pi/4) w^2/(w^2 - 1)}, 12];


==> code/two_loop_cut/build_famC.m <==
(* ::Package:: *)
(* build_famC.m -- LiteRed2 reduction of the cut family famC (D1 = v.q declared as cut).
   Usage: fresh kernel started in two_loop_cut:   Get["build_famC.m"]      (about 2 minutes)
   Writes famC_dir/, which setupC.m, workflowC.m and cutEvalC.m load.  Delete an existing famC_dir/ first.  *)

$target = "famC_dir";

<< LiteRed2`

SetDim[d];
Declare[{k, q, p, v}, Vector, {m2, w}, Number];
sp[p, p] = m2;
sp[v, v] = 1;
sp[v, p] = w;

propsC = {sp[v, q], sp[k], sp[q], -sp[v, k], sp[k + q - p] - m2, sp[q - p] - m2, sp[k - p] - m2};
NewDsBasis[famC, propsC, {k, q}, CutDs -> {1, 0, 0, 0, 0, 0, 0}, Directory -> $target];
GenerateIBP[famC];
AnalyzeSectors[famC];
FindSymmetries[famC];
Print["SolvejSector timing: ", First@Timing[SolvejSector[famC]]];
DiskSave[famC];

Print["Masters: ", Length[MIs[famC]], "  (expect 14)"];
Print["J157 = j[famC,1,0,0,0,1,0,1] is a master: ", MemberQ[MIs[famC], j[famC, 1, 0, 0, 0, 1, 0, 1]]];


==> code/two_loop_cut/cutEvalC.m <==
(* ::Package:: *)
(* ============================================================================================
   cutEvalC.m  --  delta(v.q)-cut integrals of family famC:
                  (1) numerators -> shifted indices -> reduction to the 14 cut masters
                  (2) eps-expansion from the Libra eps-form solution
                  (3) conversion of Libra's G(...; x=y-1) to HPLs of t=(y-1)/(y+1)

   Usage (loaded by workflowC.m; working directory two_loop_cut):
       Get["workflowC.m"]   (loads everything, then this file)

       expr = sp[k, v]^2 J["1111110"] + sp[k, q] J["1110111"] + J["1020111"];
       res  = ceEval[expr, 0];            (* expand to eps^0 *)
       res["orders"]                      (* {eps^lo coefficient, ..., eps^0 coefficient}, in II[...,x] *)
       hpl  = ceHPL[res];                 (* same, in HPLt[{m...}] = H(m...; t), rational prefactors in t *)
       Put[hpl, "result_HPL_example.m"];

   Conventions:
     * J["1110120"] = j[famC,1,1,1,0,1,2,0]; J[{...}] also works.
     * Numerators: any polynomial in sp[...] of k, q (with p, v). sp[v,p] -> w, sp[p,p] -> m2 automatically.
     * Units m = 1; ceMassDim[expr] gives the power of m to restore.
     * Normalization of masters: d^dk d^dq/(2Pi)^(2d) (-2 Pi I) delta(v.q), as in Jall.
     * ceEval[..., "Normalize" -> True] divides by ceF = Exp[eps(-2 EulerGamma + 2 Log[8 Pi] - I Pi)].
     * HPLt[{m1,...}] is an inert head for H(m1,...;t) (HPL.m convention: f0=1/t, f1=1/(1-t), f-1=1/(1+t)).
       Gt[{c1,...}] = Goncharov G(c1,...;t) for words containing the letters +-I (from w = 0, i.e. y = +-I);
       these are not HPLs.  Numerics for both:  ceN[expr, t0]  (this kernel).
       HPL.m kernel (only if no Gt present):  hpl /. HPLt[m_] :> HPL[m, t]  then N[... /. t -> t0].
   ============================================================================================ *)

(* ---------- 0. prerequisites ---------- *)
If[DownValues[cutReduce] === {},
  Print["cutEval: run  Get[\"workflowC.m\"]  instead."]; Abort[]];
If[! ValueQ[Jall] || ! ValueQ[Tx] || ! ValueQ[Lx] || ! ValueQ[cvals],
  If[FileExistsQ["cut_solutionC.mx"], Get["cut_solutionC.mx"],
    Print["cutEval: cut_solutionC.mx (Jall, cvals, csx, Tx, Lx) not found."]; Abort[]]];
If[! ValueQ[wx], wx = (1 + x + 1/(1 + x))/2];
ceEps = \[Epsilon];

(* ---------- 1. shorthand for integrals ---------- *)
J[s_String] := j[famC, Sequence @@ (ToExpression /@ Characters[s])];
J[l_List]   := j[famC, Sequence @@ l];

(* ---------- 2. numerators -> propagator powers ---------- *)
ceProps = {sp[v, q], sp[k], sp[q], -sp[v, k], sp[k + q - p] - m2, sp[q - p] - m2, sp[k - p] - m2};
ceSPs   = Union@Cases[ceProps, _sp, Infinity];
If[Length[ceSPs] =!= 7, Print["cutEval: expected 7 scalar products, found ", ceSPs]; Abort[]];
ceSPtoD = First@Solve[Thread[Array[DD, 7] == ceProps], ceSPs];

ceTermToJ[t_] := Module[{js = Cases[{t}, _j, Infinity], jj, rest, ex},
  If[Length[js] =!= 1, Print["cutEval: term without exactly one integral: ", t]; Abort[]];
  jj = First[js]; rest = t/jj;
  ex = Table[Exponent[rest, DD[i]], {i, 7}];
  (rest /. DD[_] -> 1) j[famC, Sequence @@ (List @@ Rest[jj] - ex)]];

numToJ[expr_] := Module[{e = Expand[expr /. ceSPtoD]},
  Which[e === 0, 0,
        Head[e] === Plus, Total[ceTermToJ /@ (List @@ e)],
        True, ceTermToJ[e]]];

(* ---------- 3. reduction to cut masters ---------- *)
ceReduce[expr_] := Module[{r = cutReduce[numToJ[expr]], extra},
  extra = Complement[Union@Cases[r, _j, Infinity], cutMIs];
  If[extra =!= {}, Print["cutEval: non-master integrals left: ", extra]];
  r];

ceCoefs[red_] := Module[{cf = Coefficient[red, #] & /@ cutMIs},
  If[Simplify[red - cf . cutMIs] =!= 0, Print["cutEval: reduction not linear in cutMIs"]; Abort[]];
  Together[cf /. {d -> 4 - 2 ceEps, m2 -> 1} /. w -> wx]];

(* ---------- 4. masters to higher eps-order (cached) ---------- *)
ceJall[n_Integer] := ceJall[n] = Module[{dsxLoc, U},
  NewDSystem[dsxLoc, y -> dsMat];
  ChangeVar[dsxLoc, y -> 1 + x, x];
  U = Total[PexpExpansion[{dsxLoc[x], n}, x]];
  (Tx . U . (Lx . cvals)) /. II[{}, x] -> 1];

(* simplify constants: PolyGamma -> EulerGamma/Log[2], Log[16] -> 4 Log[2], etc. *)
ceLogSplit[e_] := e /. Log[n_Integer?Positive] :> Total[Last[#] Log[First[#]] & /@ FactorInteger[n]] /;
                       Length[FactorInteger[n]] > 1 || FactorInteger[n][[1, 2]] > 1;
ceClean[e_, patt_] := Collect[Expand[ceLogSplit[FunctionExpand[e]]], patt, Simplify];

ceZeroQ[e_] := Module[{c = Collect[Expand[e], _II, Together]},
  c === 0 || Simplify[c] === 0];

(* ---------- 5. evaluation ---------- *)
ceF = Exp[ceEps (-2 EulerGamma + 2 Log[8 Pi] - I Pi)];

Options[ceEval] = {"Normalize" -> False, "StartOrder" -> 4, "MaxOrder" -> 8};
ceEval[expr_, ord_Integer: 0, OptionsPattern[]] :=
 Module[{red, cf, n = OptionValue["StartOrder"], s1, s2, lo, ser, ords},
  red = ceReduce[expr];
  cf  = ceCoefs[red];
  Print["cutEval: max eps-pole in reduction coefficients: ",
        Max[Exponent[Denominator[Together[#]], ceEps] & /@ cf]];
  s1 = Series[cf . ceJall[n], {ceEps, 0, ord}];
  s2 = Series[cf . ceJall[n + 1], {ceEps, 0, ord}];
  While[! ceZeroQ[Normal[s1] - Normal[s2]] && n < OptionValue["MaxOrder"],
    n++; Print["cutEval: increasing Pexp order to ", n + 1];
    s1 = s2; s2 = Series[cf . ceJall[n + 1], {ceEps, 0, ord}]];
  If[! ceZeroQ[Normal[s1] - Normal[s2]], Print["cutEval: WARNING not converged at MaxOrder"]];
  ser = If[TrueQ[OptionValue["Normalize"]], Series[Normal[s2]/ceF, {ceEps, 0, ord}], s2];
  lo  = ser[[4]]/ser[[6]];
  ords = Table[ceClean[SeriesCoefficient[ser, kk], _II], {kk, lo, ord}];
  <|"input" -> expr, "reduced" -> red, "coefs" -> cf, "series" -> ser,
    "lowestOrder" -> lo, "orders" -> ords, "massDim" -> ceMassDim[expr],
    "normalized" -> TrueQ[OptionValue["Normalize"]]|>];

(* ---------- 6. mass dimension (restore m^massDim at the end) ---------- *)
ceND[vec_] := If[FreeQ[vec, k | q | p], 0, 1];
ceDimJ[l_List] := 2 (4 - 2 ceEps) - 2 (l[[2]] + l[[3]] + l[[5]] + l[[6]] + l[[7]]) - (l[[1]] + l[[4]]);
ceMassDim[expr_] := Module[{e, terms, dims},
  e = expr /. {j[famC, a__] :> lam^ceDimJ[{a}] j[famC, a],
               sp[a_, b_] :> lam^(ceND[a] + ceND[b]) sp[a, b], sp[a_] :> lam^(2 ceND[a]) sp[a],
               m2 -> lam^2 m2, w -> lam w};
  e = PowerExpand[e];      (* Sqrt[lam^2 m2] -> lam Sqrt[m2] *)
  terms = If[Head[Expand[e]] === Plus, List @@ Expand[e], {Expand[e]}];
  dims = Union[Simplify[Exponent[Factor[PowerExpand[#]], lam]] & /@ terms];
  If[Length[dims] > 1, Print["cutEval: expression not homogeneous in mass: ", dims]];
  First[dims]];

(* ---------- 7. G(...; x) -> H(...; t),  t = x/(x+2) = (y-1)/(y+1) ---------- *)
ceShuffle[{}, v_List] := {v};
ceShuffle[u_List, {}] := {u};
ceShuffle[u_List, v_List] := Join[Prepend[#, First[u]] & /@ ceShuffle[Rest[u], v],
                                  Prepend[#, First[v]] & /@ ceShuffle[u, Rest[v]]];

(* shuffle regularization of trailing zeros: G(w) = sum coef * G(u) * G(0)^jp, u not ending in 0 *)
ceReg[w_List] := ceReg[w] = Which[
  w === {} || Last[w] =!= 0, {{w, 0, 1}},
  AllTrue[w, # === 0 &], {{{}, Length[w], 1/Length[w]!}},
  True, Module[{v = Most[w], sh, nw, contrib, merged},
    sh = ceShuffle[v, {0}]; nw = Count[sh, w];
    contrib = Join[
      ({#[[1]], #[[2]] + 1} -> #[[3]]) & /@ ceReg[v],
      Flatten[Table[If[s === w, {}, ({#[[1]], #[[2]]} -> -#[[3]]) & /@ ceReg[s]], {s, sh}], 1]];
    merged = Merge[contrib, Total];
    Select[KeyValueMap[{#1[[1]], #1[[2]], #2/nw} &, merged], #[[3]] =!= 0 &]]];

(* dx/(x-a) pulled back to t: letters x in {0,-1,-2} -> t in {0,1,-1} *)
(* general letter a (x = 2t/(1-t)):  dx/(x-a) = dt/(t - a/(2+a)) - dt/(t-1)   (a != -2),
   dx/(x+2) = -dt/(t-1).  Letters 0,-1,-2 -> t-letters 0,-1,1;  letters -1-+I (w = 0) -> t-letters -+I *)
cePull[a_] := If[a === -2, {{1, -1}}, {{Together[a/(2 + a)], 1}, {1, -1}}];
Gt[{}] = 1;  HPLt[{}] = 1;                                        (* Gt[c] = Goncharov G(c; t) *)
ceConvNZ[w_List] := Total[(Times @@ #[[All, 2]]) Gt[#[[All, 1]]] & /@ Tuples[cePull /@ w]];
ceLogx = Log[2] + Gt[{0}] - Gt[{1}];                              (* log x = log2 + log t - log(1-t) *)
(* G with letters in {0,1,-1} -> HPL:  G(c;t) = (-1)^#(c=1) H(c;t); others (letters +-I) stay as Gt *)
ceGtToH[e_] := e /. Gt[c_List] /; SubsetQ[{0, 1, -1}, c] :> (-1)^Count[c, 1] HPLt[c];
ceGtoHPL[w_List] := Expand@Total[(#[[3]] If[#[[1]] === {}, 1, ceConvNZ[#[[1]]]] ceLogx^#[[2]]) & /@ ceReg[w]];

(* products of H's -> linear combinations (shuffle) *)
ceLin[e_] := FixedPoint[Expand[# /. {
     Gt[a_] Gt[b_] :> Total[Gt /@ ceShuffle[a, b]],
     Gt[a_]^n_Integer /; n > 1 :> Gt[a]^(n - 2) Total[Gt /@ ceShuffle[a, a]]}] &, Expand[e]];

ceToHPL[e_] := Module[{r},
  r = e /. II[{}, x] -> 1 /. II[wd_List, x] :> ceGtoHPL[wd];
  r = r /. x -> 2 t/(1 - t);
  ceClean[ceGtToH[ceLin[r]], _HPLt | _Gt]];

ceHPL[res_Association] := ceToHPL /@ res["orders"];

(* ---------- 8. self-test of the G -> H conversion (numerical, at x = 7/10) ---------- *)
ceNG[wd_List, z_?NumericQ] := ceNG[wd, z] = If[AllTrue[wd, # == 0 &], Log[z]^Length[wd]/Length[wd]!,
   NIntegrate[ceNG[Rest[wd], s]/(s - First[wd]), {s, 0, z}, PrecisionGoal -> 10, WorkingPrecision -> 20]];
ceNH[m_List, z_?NumericQ] := (-1)^Count[m, 1] ceNG[m, z];
(* numerical value of a converted result at a point t0 (handles HPLt and Gt, incl. letters +-I) *)
ceN[e_, t0_?NumericQ, prec_: 12] := N[e /. {HPLt[m_] :> ceNH[m, t0], Gt[c_] :> ceNG[c, t0]} /. t -> t0, prec];
ceSelfTest[] := Module[{x0 = 7/10, t0,
    tests = {{-1, 0}, {0, -1}, {-2, -1}, {-1, 0, 0}, {0, -1, 0}, {-2, -1, 0},
             {-1 - I, -1}, {-1, -1 + I, -1}, {0, -1 - I, -1}}},
  t0 = x0/(x0 + 2);
  Table[{wd, N[ceNG[wd, x0], 12], ceN[ceGtToH[ceLin[ceGtoHPL[wd]]], t0]}, {wd, tests}]];

Print["cutEval loaded.  J[\"1111110\"], ceEval[expr, ord], ceHPL[res], ceMassDim[expr], ceSelfTest[]"];


==> code/two_loop_cut/finiteC.m <==
(* ::Package:: *)
(* finiteC.m -- numerical Laurent coefficients (eps^-2, eps^-1, eps^0) of the sum of the five
   two-loop diagrams from result_HPL_C.m, in the normalization

      J * (4 Pi)^(4 - 2 eps) / Gamma[1 + eps]^2        (units m = mu = 1),

   i.e. alpha_bare = alphabar mu^(2 eps) / ((4 Pi)^eps Gamma[1+eps]) per loop.  FiniteTotalC.m subtracts the
   infrared, Coulomb and counterterm terms; the poles then cancel and the eps^0 coefficient is the finite answer.

   Usage (any kernel; no packages needed):
       Get["finiteC.m"];
       ourLaurent["A", 2]        (* {c(-2), c(-1), c(0)} for structure A at w = 2 *)
       ourLaurent["B", 13/10]
*)

ClearAll[Gn, ourLaurent];
(* Goncharov G(a1,...,an; x) for n <= 3 (closed forms up to weight 2, one numerical integral at weight 3) *)
Gn[{}, x_] := 1;
Gn[a_List, x_] /; And @@ (# == 0 & /@ a) := Log[x]^Length[a]/Length[a]!;
Gn[{a_}, x_] := Log[1 - x/a];
Gn[{0, b_}, x_] := -PolyLog[2, x/b];
Gn[{a_, 0}, x_] := Log[x] Log[1 - x/a] + PolyLog[2, x/a];
Gn[{a_, a_}, x_] := Log[1 - x/a]^2/2;
Gn[{a_, b_}, x_] := PolyLog[2, (b - x)/(b - a)] - PolyLog[2, b/(b - a)] + Log[1 - x/b] Log[(x - a)/(b - a)];
Gn[{a_, b_, c_}, x_] := NIntegrate[Gn[{b, c}, t]/(t - a), {t, 0, x/2, x},
                          WorkingPrecision -> 30, PrecisionGoal -> 15, MaxRecursion -> 30];

resC = Get["result_HPL_C.m"]["perDiagram"];
normC = Exp[-2 \[Epsilon] Log[4 Pi]]/Gamma[1 + \[Epsilon]]^2;
normCoef = Table[SeriesCoefficient[Series[normC, {\[Epsilon], 0, 2}], k], {k, 0, 2}];   (* {1, e1, e2} *)

ourLaurent[ab_String, w0_] := Module[{y0, x0, c},
  y0 = w0 + Sqrt[w0^2 - 1]; x0 = N[y0 - 1, 30];
  (* raw Laurent coefficients c[-2], c[-1], c[0], summed over the five diagrams *)
  c = Table[Sum[With[{r = resC[{i, ab}]},
            If[1 <= k - r["lowestOrder"] + 1 <= Length[r["ordersII"]],
               r["ordersII"][[k - r["lowestOrder"] + 1]] /. II[l_, _] :> Gn[l, x0] /. x -> x0, 0]],
          {i, 1, 5}], {k, -2, 0}];
  N[(4 Pi)^4 {c[[1]],
              c[[2]] + normCoef[[2]] c[[1]],
              c[[3]] + normCoef[[2]] c[[2]] + normCoef[[3]] c[[1]]}, 15]];


==> code/two_loop_cut/form2wfC.m <==
(* ::Package:: *)
(* form2wfC.m -- convert the FORM output of cut_numerators.frm (f1A, f1B, ..., f5A, f5B) into cut integrals
   j[famC, ...] ready for ceEval (cutEvalC.m / workflowC.m).

   1) Run FORM and save its printed output:      form cut_numerators.frm > cut_numerators.out
   2) In the workflow kernel (LiteRed loaded):   Get["form2wfC.m"];
                                                 fin = formToWF["cut_numerators.out", "form_inputC.m"];
      fin[i]["A"], fin[i]["B"]  = linear combinations of j[famC,...] for diagram i = 1..5.

   Dictionary FORM -> famC (denominators {v.q, k^2, q^2, -v.k, (k+q-p)^2-m^2, (q-p)^2-m^2, (k-p)^2-m^2}):
     l -> p,  l0 = v.l -> w (= v.p),  m -> Sqrt[m2],  dl = 1/(m^2-l0^2) -> 1/(m2-w^2),  ee -> eps
     FORM D1 = k.k            -> famC index 2
     FORM D2 = q.q            -> famC index 3
     FORM D3 = -k0 = -v.k     -> famC index 4
     FORM D4 = (q+k-l)^2-m^2  -> famC index 5
     FORM D5 = (q-l)^2-m^2    -> famC index 6
     FORM D6 = (k-l)^2-m^2    -> famC index 7
     q0 = v.q = 0 (cut)       -> famC index 1 is the delta(v.q) cut, a1 = 1
   A numerator monomial D_n^e lowers the corresponding index by e.

   Diagram denominators (f2wDen below):
     1: N1 ~ (k+q-l)(q-l)          -> J["1111110"]
     2: N2 ~ (k+q-l)(k-l)          -> J["1111101"]
     3: N3 ~ (q-l)(k+q-l)(k-l)     -> J["1110111"]
     4: N4 ~ (q-l)(k+q-l)(q-l)     -> J["1110120"]
     5: N5 ~ (k+q-l)(k-l)(q-l)     -> J["1020111"]
*)

(* denominators in FORM notation: powers of {D1, D2, D3, D4, D5, D6}; the delta(v.q) cut (a1 = 1) is added *)
f2wDen = <|
  1 -> {1, 1, 1, 1, 1, 0},     (* D1 D2 D3 D4 D5     = J["1111110"] *)
  2 -> {1, 1, 1, 1, 0, 1},     (* D1 D2 D3 D4 D6     = J["1111101"] *)
  3 -> {1, 1, 0, 1, 1, 1},     (* D1 D2 D4 D5 D6     = J["1110111"] *)
  4 -> {1, 1, 0, 1, 2, 0},     (* D1 D2 D4 D5^2      = J["1110120"] *)
  5 -> {0, 2, 0, 1, 1, 1}|>;   (* D2^2 D4 D5 D6      = J["1020111"] *)
f2wBase = Prepend[#, 1] & /@ f2wDen;

f2wMap = {FM -> Sqrt[m2], FL0 -> w, FDL -> 1/(m2 - w^2), FEE -> \[Epsilon]};

(* parse one FORM expression string (maple or normal format) into Mathematica *)
f2wToExpr[str_String] := Module[{t},
  t = StringReplace[str, {"\\\n" -> "", "\\\r\n" -> ""}];          (* line continuations *)
  t = StringReplace[t, WhitespaceCharacter .. -> ""];
  t = StringReplace[t, {
        RegularExpression["\\bD([1-6])\\b"] -> "FD[$1]",
        RegularExpression["\\bl0\\b"] -> "FL0",
        RegularExpression["\\bdl\\b"] -> "FDL",
        RegularExpression["\\bee\\b"] -> "FEE",
        RegularExpression["\\bm\\b"] -> "FM"}];
  ToExpression[t]];

f2wParse[file_String] := Module[{s, blocks, res, bad},
  If[! FileExistsQ[file], Print["form2wf: file not found: ", file]; Abort[]];
  s = Import[file, "Text"];
  (* FORM echoes the program first; the printed results come after the last ".end" *)
  If[StringContainsQ[s, ".end"], s = Last[StringSplit[s, ".end"]]];
  blocks = StringCases[s,
     RegularExpression["(?s)\\b(f[0-9]+[AB])\\s*:?=\\s*(.*?);"] :> {"$1", "$2"}];
  If[blocks === {}, Print["form2wf: no fiA / fiB expressions found in ", file]; Abort[]];
  res = Association[#[[1]] -> f2wToExpr[#[[2]]] & /@ blocks];
  bad = Complement[Union@Cases[Values[res], _Symbol, Infinity], {FM, FL0, FDL, FEE, FD}];
  If[bad =!= {}, Print["form2wf: WARNING unexpected symbols in FORM output: ", bad]];
  If[! FreeQ[Values[res], Dot], Print["form2wf: WARNING leftover dot products (k.q etc.) in FORM output"]];
  res];

(* numerator polynomial in FD[n] times the diagram's denominators -> sum of j[famC, ...] *)
f2wToJ[e_, base_List] := Module[{ex = Expand[e /. f2wMap], terms},
  terms = If[Head[ex] === Plus, List @@ ex, {ex}];
  Total[Function[tm, Module[{sh = Table[Exponent[tm, FD[n]], {n, 6}]},
      (tm /. FD[_] -> 1) j[famC, Sequence @@ (base - Prepend[sh, 0])]]] /@ terms]];

formToWF[in_String, out_String: "form_input.m"] := Module[{f, res, key},
  f = f2wParse[in];
  res = Association@Table[
     i -> Association@Table[
        key = "f" <> ToString[i] <> ab;
        If[! KeyExistsQ[f, key], Print["form2wf: missing ", key]; Abort[]];
        ab -> f2wToJ[f[key], f2wBase[i]], {ab, {"A", "B"}}],
     {i, Keys[f2wBase]}];
  Put[res, out];
  Print["form2wf: wrote ", out, "  (diagrams ", Keys[res], ", structures A, B)"];
  res];


==> code/two_loop_cut/setupC.m <==
(* ::Package:: *)
(* setupC.m -- differential equation of the 14 cut masters of famC (D1 = v.q declared as cut), its eps-form
   (Libra), and the boundary structure at w -> 1.  J157 = j[famC,1,0,0,0,1,0,1] is the first (lowest-sector) master.

   Usage: fresh kernel started in two_loop_cut (famC_dir/ must exist, from build_famC.m):
       Get["setupC.m"]
   Output: cut_eps_formC.mx, lcsC.mx (read by workflowC.m) and de_exportC.m (the same data in plain text).
*)

<< LiteRed2`
<< Libra`

check[cond_, msg_] := If[TrueQ[cond], Print["  ok: ", msg], Print["  FAILED: ", msg]; Abort[]];

(* ---------------- 1. kinematics and saved reduction ---------------- *)
SetDim[d];
Declare[{k, q, p, v}, Vector, {m2, w}, Number];
sp[p, p] = m2; sp[v, v] = 1; sp[v, p] = w;
Get[FileNameJoin[{"famC_dir", "famC"}]];
check[Length[MIs[famC]] == 14, "famC reduction loaded (14 masters)"];

(* ---------------- 2. basis: squared propagator on D5 instead of D2 ---------------- *)
repl = {j[famC, 1,2,0,0,1,0,0] -> j[famC, 1,1,0,0,2,0,0],
        j[famC, 1,2,0,0,1,0,1] -> j[famC, 1,1,0,0,2,0,1]};
sol = First@Solve[(# == Collect[IBPReduce[#], _j, Factor]) & /@ Values[repl], Keys[repl]];
sol = sol /. (a_ -> b_) :> (a -> Collect[b, _j, Factor]);
toNew[expr_]     := Collect[IBPReduce[expr] /. sol, _j, Factor];
cutReduce[expr_] := Collect[toNew[expr] /. j[famC, a1_Integer?NonPositive, __] :> 0, _j, Factor];

cutMIs = {j[famC, 1,0,0,0,1,0,1],                                   (* 1: J157 *)
          j[famC, 1,0,0,0,0,1,1], j[famC, 1,1,0,0,1,0,0], j[famC, 1,1,0,0,2,0,0],
          j[famC, 1,0,0,0,1,1,1], j[famC, 1,0,0,0,2,1,1], j[famC, 1,0,0,1,0,1,1],
          j[famC, 1,0,0,1,1,0,1], j[famC, 1,0,0,1,1,1,0], j[famC, 1,1,0,0,1,0,1],
          j[famC, 1,1,0,0,2,0,1], j[famC, 1,1,1,0,1,0,0], j[famC, 1,0,0,1,1,1,1],
          j[famC, 1,1,1,1,1,0,0]};                                   (* 2..14 *)
check[Complement[Union@Cases[toNew[j[famC, 1,1,1,1,1,1,0]], _j, Infinity], cutMIs] === {},
      "top integral reduces onto the 14 cut masters"];

(* ---------------- 3. differential equation ---------------- *)
dJ = cutReduce[Dinv[#, sp[v, p]]] & /@ cutMIs;
check[Complement[Union@Cases[dJ, _j, Infinity], cutMIs] === {}, "derivatives close on cut masters"];
M = Table[Coefficient[dJ[[i]], cutMIs[[kk]]], {i, 14}, {kk, 14}] /.
      {d -> 4 - 2 \[Epsilon], sp[v, p] -> w} // Together;
M1 = Together[M /. m2 -> 1];
check[FreeQ[M1, _j] && Dimensions[M1] == {14, 14}, "14x14 DE matrix"];
Print["  row of J157 (should be all zero: J157 does not depend on w): ", M1[[1]]];
Print["  column of J157 (which masters it feeds): ", Flatten@Position[M1[[All, 1]], Except[0], {1}, Heads -> False]];

NewDSystem[ds, w -> M1];
ChangeVar[ds, w -> (y + 1/y)/2, y];
blocks = EntangledBlocksIndices[ds];
Print["  blocks: ", blocks];
check[blocks === {{1},{2},{3,4},{5,6},{7},{8},{9},{10,11},{12},{13},{14}}, "expected block structure"];

(* ---------------- 4a. 1x1 blocks ---------------- *)
Do[
  NewDSystem[b, y -> ds[y][[ii, ii]]];
  a0 = Together[b[y][[1, 1]] /. \[Epsilon] -> 0];
  t  = {{ Simplify[PowerExpand[Exp[Integrate[a0, y]]]] }};
  Transform[b, t];
  check[EFormQ[b, \[Epsilon]], "block " <> ToString[ii]];
  Transform[ds, HistoryConsolidate[b], ii],
  {ii, Select[blocks, Length[#] == 1 &]}];

(* ---------------- 4b. 2x2 blocks ---------------- *)
t23 = {{\[Epsilon] (y^2 - 1) (y^4 + 10 y^2 + 1)/y^3,
        -(y^2 + 1) (\[Epsilon] y^4 + 34 \[Epsilon] y^2 + \[Epsilon] - 6 y^2)/(2 y^3)},
       {-4 \[Epsilon] (4 \[Epsilon] - 3) (y^2 - 1)/y,
        (4 \[Epsilon] - 3) (6 \[Epsilon] - 1) (y^2 + 1)/y}};
t45 = {{\[Epsilon] (y^2 + 1)/y,
        (\[Epsilon] y^4 - 6 \[Epsilon] y^2 + \[Epsilon] + 2 y^2)/(y (y^2 - 1))},
       {0, y (2 \[Epsilon] - 1) (3 \[Epsilon] - 1)/(y^2 - 1)}};
t910 = {{\[Epsilon] (y^2 + 1)/y,
         -(\[Epsilon] y^4 + 10 \[Epsilon] y^2 + \[Epsilon] - 2 y^2)/(y (y^2 - 1))},
        {0, 2 y (2 \[Epsilon] - 1) (4 \[Epsilon] - 1)/(y^2 - 1)}};
Do[
  {ii, t} = bt;
  NewDSystem[b, y -> ds[y][[ii, ii]]];
  Transform[b, t];
  check[EFormQ[b, \[Epsilon]], "block " <> ToString[ii]];
  Transform[ds, HistoryConsolidate[b], ii],
  {bt, {{{3, 4}, t23}, {{5, 6}, t45}, {{10, 11}, t910}}}];
check[And @@ (EFormQ[ds[y][[#, #]], \[Epsilon]] & /@ blocks), "all diagonal blocks in eps-form"];

(* ---------------- 5. off-diagonal part ---------------- *)
t = Fuchsify[ds, y];  Transform[ds, t];
tf = FactorOut[ds, y, \[Epsilon], 1/5] /. _C -> 1;
check[MatrixQ[tf] && Together[Det[tf]] =!= 0, "FactorOut on full system"];
Transform[ds, tf];
check[EFormQ[ds, \[Epsilon]], "full system in eps-form"];
dsMat = ds[y];
Ttot  = OverallTransformation[ds][Transform];
DumpSave["cut_eps_formC.mx", {M1, dsMat, Ttot, cutMIs, blocks}];

(* ---------------- 6. boundary structure at y -> 1, plain-text export ---------------- *)
{L1, cs1} = GetLcs[dsMat, Ttot, {y, 1, 3}, Alternatives @@ Range[14]];
Print["  boundary terms needed (master, power of x, log power): ", cs1];
DumpSave["lcsC.mx", {L1, cs1}];
Put[{dsMat /. y -> 1 + x, Ttot /. y -> 1 + x, L1, cs1, cutMIs, M1}, "de_exportC.m"];
Print["Done: cut_eps_formC.mx, lcsC.mx, de_exportC.m written."];


==> code/two_loop_cut/workflowC.m <==
(* ::Package:: *)
(* workflowC.m -- boundary constants, solution of the eps-form system through weight 4, and evaluation of the five
   cut diagrams (family famC, D1 = v.q declared as cut, 14 cut masters).
   Requires (all in this folder): famC_dir/, cut_eps_formC.mx and lcsC.mx (from setupC.m),
                                   cutEvalC.m, form2wfC.m, cut_numerators.out (FORM output).
   Usage (fresh kernel started in this folder):   Get["workflowC.m"]
   First run builds and saves cut_solutionC.mx; later runs just load it.
   Output: result_HPL_C.m, an association with keys "perDiagram" and "sumOverDiagrams" (read by finiteC.m)
*)

(* ================= 1. packages ================= *)
If[! MemberQ[$Packages, "LiteRed`"], << LiteRed2`];
If[! MemberQ[$Packages, "Libra`"],   << Libra`];

Do[If[! FileExistsQ[f], Print["workflowC: missing ", f, " in ", Directory[]]; Abort[]],
   {f, {"cut_eps_formC.mx", "lcsC.mx", "cutEvalC.m", FileNameJoin[{"famC_dir", "famC"}]}}];

(* ================= 2. saved DE data ================= *)
Get["cut_eps_formC.mx"];     (* M1, dsMat, Ttot, cutMIs, blocks   (cutMIs: J157 first) *)
Get["lcsC.mx"];              (* L1, cs1 : boundary structure at y -> 1 *)
wx = (1 + x + 1/(1 + x))/2;  (* w in terms of x = y - 1 *)
Tx = Ttot /. y -> 1 + x;  Lx = L1;  csx = cs1;

(* boundary constants, normalization d^dk d^dq/(2Pi)^(2d) (-2 Pi I) delta(v.q), m = 1 *)
nrm  = 2^(4 \[Epsilon] - 7) Pi^(2 \[Epsilon] - 7/2);
c157 = -nrm Gamma[\[Epsilon] - 1/2]^2 Gamma[2 - 2 \[Epsilon]] Tan[2 Pi \[Epsilon]]/Gamma[5/2 - 2 \[Epsilon]];
c1   = -I nrm Gamma[\[Epsilon] - 1/2] Gamma[\[Epsilon] - 1] Exp[I Pi \[Epsilon]];
c2   = nrm Gamma[2 \[Epsilon] - 3/2] Gamma[\[Epsilon] - 1/2] Gamma[5/2 - 3 \[Epsilon]]/Gamma[2 - 2 \[Epsilon]];
K3   = Exp[I Pi (1/2 + \[Epsilon])] (Beta[2 - 2 \[Epsilon], 1/2 - \[Epsilon]] + Beta[2 - 2 \[Epsilon], -3/2 + 3 \[Epsilon]]) +
       Beta[-3/2 + 3 \[Epsilon], 1/2 - \[Epsilon]];
c3   = nrm 2^(2 \[Epsilon] - 2) Pi^(-1/2) Exp[I Pi \[Epsilon]] Gamma[\[Epsilon] - 1/2] Gamma[\[Epsilon] + 1/2] K3;
known = {{1, 0} -> c157, {2, 1 - 2 \[Epsilon]} -> c1, {3, 0} -> c2, {4, 3 - 6 \[Epsilon]} -> c3};
cvals = Replace[Take[#, 2] & /@ csx, Append[known, _ -> 0], {1}];
If[Count[cvals, 0] =!= Length[csx] - 4, Print["workflowC: boundary list differs from expected: ", csx]; Abort[]];

(* ================= 3. LiteRed: kinematics, reduction, basis with dots on D5 ================= *)
SetDim[d];
Declare[{k, q, p, v}, Vector, {m2, w}, Number];
sp[p, p] = m2; sp[v, v] = 1; sp[v, p] = w;
Get[FileNameJoin[{"famC_dir", "famC"}]];
repl = {j[famC, 1,2,0,0,1,0,0] -> j[famC, 1,1,0,0,2,0,0],
        j[famC, 1,2,0,0,1,0,1] -> j[famC, 1,1,0,0,2,0,1]};
sol = Quiet@Solve[(# == Collect[IBPReduce[#], _j, Factor]) & /@ Values[repl], Keys[repl]];
If[! MatchQ[sol, {{__Rule}}], Print["workflowC: basis change failed - famC reduction not active"]; Abort[]];
sol = First[sol] /. (a_ -> b_) :> (a -> Collect[b, _j, Factor]);
toNew[expr_]     := Collect[IBPReduce[expr] /. sol, _j, Factor];
cutReduce[expr_] := Collect[toNew[expr] /. j[famC, a1_Integer?NonPositive, __] :> 0, _j, Factor];
Print["LiteRed ready: ", Length[MIs[famC]], " masters in famC"];

(* ================= 4. solution at order 4 (saved once) ================= *)
If[FileExistsQ["cut_solutionC.mx"],
  Get["cut_solutionC.mx"],
  NewDSystem[dsx, y -> dsMat]; ChangeVar[dsx, y -> 1 + x, x];
  U = Total[PexpExpansion[{dsx[x], 4}, x]];
  Jall = (Tx . U . (Lx . cvals)) /. II[{}, x] -> 1;
  DumpSave["cut_solutionC.mx", {Jall, cvals, csx, Tx, Lx}]];

(* ================= 5. evaluation tools ================= *)
Get["cutEvalC.m"];
Print["Self-test {word, G(x) numeric, H(t) numeric} -- last two columns must agree:"];
Print[TableForm[ceSelfTest[]]];

(* ================= INPUT ================= *)
useFORM   = True;
formOut   = "cut_numerators.out";
expr      = J["1111110"];
epsOrder  = 0;
normalize = False;
outFile   = "result_HPL_C.m";
(* ========================================= *)

wfRun[ex_, label_] := Module[{r, h},
  Print["\n==================== ", label, " ===================="];
  r = ceEval[ex, epsOrder, "Normalize" -> normalize];
  Print["Reduced to cut masters:"]; Print[r["reduced"]];
  Print["Lowest eps power: ", r["lowestOrder"]];
  Print["Mass dimension: multiply by m^(", r["massDim"], ")"];
  h = ceHPL[r];
  <|"input" -> ex, "reduced" -> r["reduced"], "lowestOrder" -> r["lowestOrder"],
    "ordersII" -> r["orders"], "orders" -> h, "massDim" -> r["massDim"], "normalized" -> normalize,
    "variable" -> "t = (y-1)/(y+1);  HPLt[{m...}] = H(m...; t)"|>];

If[TrueQ[useFORM],
  Get["form2wfC.m"];
  fin = formToWF[formOut, "form_inputC.m"];
  results = Association@Flatten@Table[{i, ab} -> wfRun[fin[i][ab], "diagram " <> ToString[i] <> ", " <> ab],
                                      {i, Keys[fin]}, {ab, {"A", "B"}}];
  wfLaurent[r_] := Sum[r["orders"][[i]] \[Epsilon]^(r["lowestOrder"] + i - 1), {i, Length[r["orders"]]}];
  totals = Association@Table[ab -> Collect[Total[wfLaurent[results[{#, ab}]] & /@ Keys[fin]],
                                            \[Epsilon], ceClean[#, _HPLt | _Gt] &], {ab, {"A", "B"}}];
  Put[<|"perDiagram" -> results, "sumOverDiagrams" -> totals|>, outFile],
  res = wfRun[expr, "expr"]; Put[res, outFile]
];
Print["\nSaved to ", outFile];


==> code/two_loop_static/FCtoLR.wl <==
(* ::Package:: *)

(* ======================================================================
   FCtoLR.wl  --  stage A: FeynCalc  ->  plain rational function in
                  scalar products, saved to disk for the LiteRed2 kernel.

   Run this in your FeynCalc session (LiteRed2 is NOT needed here; keeping
   the two packages in separate kernels avoids symbol clashes).

   Input:  a fully contracted scalar expression (after Dirac algebra /
           projection) containing SPD[..], FAD[..], SFAD[..], GFAD[..],
           or explicit 1/SPD[v,k] static propagators; loop momenta k, q.
   Output: expression in lrsp[a,b] (scalar products) and d (dimension),
           with p -> v, m -> 1 applied.

   Example
       << FeynCalc`
       Get["FCtoLR.wl"];
       amp = SPD[k, q] FAD[k, q, {k + p, m}, {q + p, m}, {k + q + p, m}] *
             1/(SPD[v, k] SPD[v, q] SPD[v, k + q]);
       FCtoLRSave[amp, "amp_ladder.m"]      (* default: p -> v, m -> 1 *)
   ====================================================================== *)

Options[FCtoLR] = {
  "Replacements" -> {p -> v, m -> 1},  (* external momentum and mass *)
  "Dimension"    -> D                   (* FeynCalc's dimension symbol *)
};

FCtoLR[amp_, OptionsPattern[]] := Module[{e, bad, dim = OptionValue["Dimension"]},
  e = FCI[amp] /. OptionValue["Replacements"];
  e = FeynAmpDenominatorExplicit[e];
  e = Quiet[e /. SMP["Eta"] -> 0];              (* drop explicit i0 if present *)
  e = ExpandScalarProduct[e];
  e = e /. Pair[Momentum[a_, dim], Momentum[b_, dim]] :> lrsp[a, b];
  e = e /. dim -> d;
  e = e /. lrsp[v, v] -> 1;
  bad = Union@Cases[e,
     _Pair | _Momentum | _LorentzIndex | _FeynAmpDenominator |
     _PropagatorDenominator | _StandardPropagatorDenominator |
     _GenericPropagatorDenominator | _DiracGamma | _Spinor | _Eps |
     _CartesianPair | _CartesianMomentum, Infinity];
  If[bad =!= {},
    Print["FCtoLR: could not convert ", Short[bad, 5],
          ". Contract all indices / remove spinors first."];
    Return[$Failed]];
  e
];

FCtoLRSave[amp_, file_String, opts : OptionsPattern[]] := Module[{e = FCtoLR[amp, opts]},
  If[e === $Failed, Return[$Failed]];
  Put[e, file];
  file
];


==> code/two_loop_static/HLdefs.wl <==
(* ::Package:: *)

(* ======================================================================
   HLdefs.wl  --  common definitions (loaded by HLsetup.wl and HLreduce.wl)

   Physics: static (HQET) source  ->  massive "light" particle, both at rest,
            two loops, QED.
   Kinematics: v^2 = 1, p^2 = m^2, v.p = m   =>   p = m v  exactly.
   Units:     m = 1, so p = v.  Restore m by dimensional analysis at the end.
   Loop momenta: k, q.

   Denominator convention (Lee's "M^2 - P^2" convention, all with -i0):
       photon           D = -l^2                       (Minkowski  l^2 + i0  -> -D)
       light particle   D = 1 - (l+v)^2 = -l^2 - 2 v.l
       static line      D = -2 v.l                     (Minkowski  v.l + i0 -> -D/2)
       massive loop     D = 1 - l^2
   With this choice the linear relations have unit coefficients, e.g.
       (1 - (k+v)^2)  =  (-k^2) + (-2 v.k).
   The converter (Toj) matches any constant normalisation of the
   propagators automatically, so FeynCalc input may use the usual
   Minkowski forms 1/(k^2), 1/((k+p)^2-m^2), 1/(v.k).
   IMPORTANT: static propagators must carry the momentum that flows along
   the heavy line in the same direction as along the light line
   (1/(v.k+i0) together with 1/((k+p)^2-m^2+i0)), as in the diagrams,
   so that the i0 prescriptions are consistent with the linear relations.
   ====================================================================== *)

SetDim[d];
Declare[{k, q, v}, Vector];
sp[v, v] = 1;

(* ---- Set A: all topologies without a massive closed loop ------------
   (non-fermion-loop diagrams, light-line self-energy insertions,
    and the massless n_l vacuum-polarisation loop q, k+q)              *)
hlADs = {
  -2 sp[v, k],          (*  1  static      v.k        *)
  -2 sp[v, q],          (*  2  static      v.q        *)
  -2 sp[v, k + q],      (*  3  static      v.(k+q)    *)
  -sp[k],               (*  4  photon      k^2        *)
  -sp[q],               (*  5  photon      q^2        *)
  -sp[k + q],           (*  6  massless    (k+q)^2    *)
  1 - sp[k + v],        (*  7  light       (k+p)^2-m^2   *)
  1 - sp[q + v],        (*  8  light       (q+p)^2-m^2   *)
  1 - sp[k + q + v]     (*  9  light       (k+q+p)^2-m^2 *)
};

(* ---- Set F: vacuum polarisation by a loop of the light massive particle
   photon momentum k, closed loop q, q+k  (T_F term)                     *)
hlFDs = {
  -2 sp[v, k],          (*  1  static      v.k        *)
  -sp[k],               (*  2  photon      k^2        *)
  1 - sp[k + v],        (*  3  light       (k+p)^2-m^2 *)
  1 - sp[q],            (*  4  loop        q^2-m^2     *)
  1 - sp[k + q]         (*  5  loop        (k+q)^2-m^2 *)
};                      (*  an irreducible numerator (v.q) is appended automatically *)

(* ---- One-loop set (counterterm insertions, one-loop pieces, Z factors) *)
hlOneDs = {
  -2 sp[v, k],          (*  1  static      v.k        *)
  -sp[k],               (*  2  photon      k^2        *)
  1 - sp[k + v]         (*  3  light       (k+p)^2-m^2 *)
};


==> code/two_loop_static/HLmasters.wl <==
(* ::Package:: *)

(* ======================================================================
   HLmasters.wl  --  master integrals for the static -> light (at rest)
                     two-loop problem, and substitution into HLReduce output.

   Load AFTER HLreduce.wl (same kernel), or on its own (it only needs j[...]):
       Get["HLreduce.wl"]; Get["HLmasters.wl"];
       res = HLReduce[HLImport["amp_d1.m"]];      (* e.g. diagram 1 from stageA.wl *)
       HLEvaluate[res, 0]            (* Laurent series in eps through eps^0 *)
       HLCheckMasters[]              (* numerical check of all expansions  *)

   CONVENTIONS
     d = 4 - 2 eps,  m = 1,  p = m v,  v^2 = 1.
     Denominators exactly as in the LiteRed families (Lee convention, -i0):
        photon  -l^2,   light  1 - (l+v)^2,   static  -2 v.l,
     i.e. each master is   Int prod_loops [ e^{eps EulerGamma} d^d l/(I Pi^(d/2)) ]
                           prod_i 1/D_i      (Minkowski metric).
     Relative to Minkowski propagators 1/(l^2-m^2+i0), 1/(v.l+i0) each
     denominator differs by a sign (and the static one by a factor 2) --
     already accounted for by HLToj, so HLReduce results use these masters.
     Mass dimension (restore m):  multiply a two-loop master by
        m^(2d - 2 n_quadratic - n_static),  the one-loop tadpole by m^(d-2).
     To convert to  mu^(2eps) Int d^d l/(2 Pi)^d  per loop, multiply each loop by
        I/(16 Pi^2) (4 Pi)^eps e^{-eps EulerGamma} (mu/m)^(2 eps) .

   SOURCES OF THE RESULTS (see HLMasterExact)
     T, A, E, F, G, K : closed Gamma-function forms, expanded exactly.
     B, C, H          : exact 3F2(...;1) representations; eps coefficients
                        through eps^1 identified by PSLQ from 40-80 digits.
     Independent check: all masters were also computed with pySecDec
     (sector decomposition) directly from the propagators.
   ====================================================================== *)

(* ---------------- exact representations (no e^{eps gamma}) ------------ *)
HLMasterExact = {
  (* T : light(k)                                   1 loop *)
  j[hlOne01, 0, 1] -> Gamma[eps - 1],
  (* A : light(q) light(k+q)  = tadpole^2 *)
  j[hlA01, 0, 0, 0, 1, 1] -> Gamma[eps - 1]^2,
  (* B : sunset (m,m,m) at p^2 = m^2 *)
  j[hlA01, 0, 0, 1, 1, 1] -> 2^(1 - 2 eps) Sqrt[Pi] (
      Gamma[eps] Gamma[1 - eps] Gamma[2 eps - 1]/(Gamma[eps + 1/2] Gamma[2 - eps]) *
        HypergeometricPFQ[{2 eps - 1, 1/2, 1}, {eps + 1/2, 2 - eps}, 1] +
      4^(eps - 1) Gamma[eps - 1] Gamma[eps]/Gamma[3/2] *
        HypergeometricPFQ[{eps, 3/2 - eps, 1}, {3/2, 3 - 2 eps}, 1]),
  (* C : static v.(k+q), light(k), light(q)   (two-particle threshold) *)
  j[hlA01, 0, 1, 1, 1, 0] ->
      Sqrt[Pi]/4 Gamma[2 eps - 3/2] 4^(3/2 - eps) Beta[eps - 1/2, 2 - 2 eps] -
      Gamma[2 eps - 1] 4^(1 - eps) Beta[eps, 1/2] *
        HypergeometricPFQ[{2 eps - 1, eps, 1}, {eps + 1/2, 3/2}, 1],
  (* E : static v.k, light(q), light(k+q) *)
  j[hlA01, 1, 0, 0, 1, 1] -> Sqrt[Pi]/2 Gamma[2 eps - 3/2] Gamma[eps - 1/2]^2/Gamma[2 eps - 1],
  (* F : sunset (m,0,0) at p^2 = m^2 *)
  j[hlA02, 0, 1, 1, 1, 0] ->
      Gamma[eps] Gamma[1 - eps]^2/Gamma[2 - 2 eps] Gamma[2 eps - 1] Gamma[3 - 4 eps]/Gamma[3 - 3 eps],
  (* G : static v.k, q^2, light(k+q) *)
  j[hlA02, 1, 1, 0, 0, 1] -> Gamma[2 eps - 1] Gamma[1 - eps] Gamma[3 eps - 2] Gamma[4 eps - 3]/Gamma[6 eps - 4],
  (* H : sunset (m,m,0) at p^2 = 4 m^2  (threshold) *)
  j[hlA04, 0, 1, 1, 1, 0] -> Gamma[2 eps - 1] 4^(1 - eps)/(2 (1 - eps)) Beta[eps, 1/2] *
        HypergeometricPFQ[{2 eps - 1, 1, eps}, {2 - eps, eps + 1/2}, 1],
  (* K : static v.k, (k+q)^2, light(q) *)
  j[hlA04, 1, 1, 0, 1, 0] -> Gamma[1 - eps] Gamma[3 eps - 2] *
        (Beta[2 eps - 1, 5 - 6 eps] + Beta[4 eps - 3, 5 - 6 eps])
};
HLMasterLoops[j[b_, ___]] := If[StringMatchQ[ToString[b], "hlOne*"], 1, 2];

(* ---------------- eps expansions, including e^{L eps EulerGamma} -------- *)
(* Exact through eps^1 for all masters; eps^2 exact for T,A,E,F,G,K and
   numerical (40 digits) for B, C, H.                                     *)
HLMasterSeries = {
  j[hlOne01, 0, 1] ->
    -1/eps - 1 - (1 + Pi^2/12) eps - (1 + Pi^2/12 - Zeta[3]/3) eps^2 + O[eps]^3,
  j[hlA01, 0, 0, 0, 1, 1] ->
    1/eps^2 + 2/eps + 3 + Pi^2/6 + (4 + Pi^2/3 - 2 Zeta[3]/3) eps +
    (5 + Pi^2/2 + 7 Pi^4/360 - 4 Zeta[3]/3) eps^2 + O[eps]^3,
  j[hlA01, 0, 0, 1, 1, 1] ->
    -3/(2 eps^2) - 17/(4 eps) - 59/8 - Pi^2/4 + (-65/16 - 49 Pi^2/24 + Zeta[3]) eps +
    (-41.125866392931372908726070722767034`40) eps^2 + O[eps]^3,
  j[hlA01, 0, 1, 1, 1, 0] ->
    2/eps^2 + 4/(3 eps) - 200/9 + Pi^2/3 +
    (-4400/27 + 2 Pi^2/9 - 4 Zeta[3]/3 + 512 Catalan/3) eps +
    (-739.10946304419204868361947305075072`40) eps^2 + O[eps]^3,
  j[hlA01, 1, 0, 0, 1, 1] ->
    -16 Pi^2/3 eps + 32 Pi^2 (12 Log[2] - 11)/9 eps^2 + O[eps]^3,
  j[hlA02, 0, 1, 1, 1, 0] ->
    -1/(2 eps^2) - 5/(4 eps) - 11/8 - 5 Pi^2/12 + (55/16 - 25 Pi^2/24 - 11 Zeta[3]/3) eps +
    (949/32 - 55 Pi^2/48 - 101 Pi^4/240 - 55 Zeta[3]/6) eps^2 + O[eps]^3,
  j[hlA02, 1, 1, 0, 0, 1] ->
    1/(2 eps^2) + 2/(3 eps) - 28/9 - Pi^2/4 + (-760/27 - Pi^2/3 + 59 Zeta[3]/3) eps +
    (-12112/81 + 14 Pi^2/9 - 299 Pi^4/240 + 236 Zeta[3]/9) eps^2 + O[eps]^3,
  j[hlA04, 0, 1, 1, 1, 0] ->
    -1/eps^2 - 2/eps + 1/2 - 11 Pi^2/12 +
    (85/4 - 17 Pi^2/24 - 181 Zeta[3]/12 - 3 Pi^2 Log[2]/2) eps +
    (-44.109340767046236442905615984024991`40) eps^2 + O[eps]^3,
  j[hlA04, 1, 1, 0, 1, 0] ->
    -1/(2 eps^2) - 2/(3 eps) + 28/9 - 7 Pi^2/4 + (760/27 - 7 Pi^2/3 - 59 Zeta[3]/3) eps +
    (12112/81 + 98 Pi^2/9 - 407 Pi^4/80 - 236 Zeta[3]/9) eps^2 + O[eps]^3
};

HLMasterNames = First /@ HLMasterSeries;

(* ---------------- substitution ------------------------------------------ *)
(* HLEvaluate[res, n]: puts d -> 4 - 2 eps, replaces masters by their series
   and returns the Laurent expansion through eps^n.  If the requested order
   exceeds what the masters support (coefficients with 1/(d-4) poles eat an
   order), the returned series stops earlier -- check the printed O[eps].   *)
Options[HLEvaluate] = {"Normal" -> True};
HLEvaluate[expr_, n_Integer : 0, OptionsPattern[]] := Module[{e, unknown, s},
  unknown = Complement[Union@Cases[{expr}, _j, Infinity], HLMasterNames];
  If[unknown =!= {},
    Print["HLEvaluate: no expansion stored for ", unknown,
          " -- left symbolic (evaluate them and add to HLMasterSeries)."]];
  e = expr /. d -> 4 - 2 eps;
  e = e /. Dispatch[HLMasterSeries];
  s = Series[e, {eps, 0, n}];
  If[TrueQ[OptionValue["Normal"]], Collect[Normal[s], eps, Simplify], s]
];

(* ---------------- numerical self-check --------------------------------- *)
(* Laurent coefficients of the exact forms via a Cauchy integral on
   |eps| = 1/10, compared with HLMasterSeries.                             *)
HLCheckMasters[np_Integer : 48, prec_Integer : 30] := Module[{r = 1/10, rows},
  rows = Table[
    Module[{ex = m /. HLMasterExact, ser = m /. HLMasterSeries, L = HLMasterLoops[m],
            vals, cf, diffs},
      vals = Table[With[{e0 = r Exp[2 Pi I kk/np]},
                N[e0^2 Exp[L EulerGamma e0] (ex /. eps -> e0), prec]], {kk, 0, np - 1}];
      (* coefficient of eps^k:  (1/np) Sum_n vals_n e^{-2 Pi I n (k+2)/np} / r^(k+2) *)
      cf = Table[Chop[Total[vals Exp[-2 Pi I (k + 2) Range[0, np - 1]/np]]/np/r^(k + 2)],
                 {k, -2, 2}];
      diffs = Table[Abs[cf[[k + 3]] - N[SeriesCoefficient[ser, {eps, 0, k}], prec]], {k, -2, 2}];
      {m, ScientificForm[Max[diffs], 3]}],
    {m, HLMasterNames}];
  Print[TableForm[rows, TableHeadings -> {None, {"master", "max |exact - series|, eps^-2..eps^2"}}]];
  rows
];


==> code/two_loop_static/HLreduce.wl <==
(* ::Package:: *)

(* ======================================================================
   HLreduce.wl  --  stage B: partial fractioning + IBP reduction.
   Load in a FRESH kernel (without FeynCalc), after HLsetup.wl has run once.

       SetDirectory["<this folder>"];
       Get["HLreduce.wl"];

       amp  = HLImport["amp_ladder.m"];     (* file written by FCtoLRSave   *)
       res  = HLReduce[amp];                (* -> combination of masters    *)
       HLMasters[res]

   Step by step (same thing, with checks):
       js   = HLToj[amp];                   (* rational fn -> j[hlA|hlF,...] *)
       pf   = HLPartialFraction[js];        (* PFReduce + map to bases       *)
       HLCheck[amp, pf]                     (* numerical identity check      *)
       res  = IBPReduce[pf];

   One-loop expressions (counterterm insertions, one-loop Z factors):
       res1 = HLReduce[amp1, "Loops" -> 1];
   ====================================================================== *)

$HLDir = Quiet@Check[
   If[StringQ[$InputFileName] && $InputFileName =!= "",
      DirectoryName[$InputFileName], NotebookDirectory[]],
   Directory[]];
SetDirectory[$HLDir];

<< LiteRed2`
Get[FileNameJoin[{$HLDir, "HLdefs.wl"}]];

(* ---------------- load sets and bases saved by HLsetup.wl ------------- *)
$HLManifestFile = FileNameJoin[{$HLDir, "Bases", "manifest.m"}];
$HLManifest = Get[$HLManifestFile];
$HLSets2L   = $HLManifest["Sets2L"];
$HLSets1L   = $HLManifest["Sets1L"];
$HLBasesOf  = $HLManifest["BasesOf"];
$HLDirs     = $HLManifest["Dirs"];
KeyValueMap[Get[FileNameJoin[{$HLDir, #2, ToString[#1]}]] &, $HLDirs];
$HLAllSets  = Join[$HLSets2L, $HLSets1L];

(* ---------------- import ----------------------------------------------- *)
HLImport[file_String] := Get[file] /. lrsp -> sp;
HLFromFC[e_] := e /. lrsp -> sp;

(* ---------------- 1. rational function -> j[set, ...] ----------------- *)
Options[HLToj] = {"Loops" -> 2};
HLToj[e_, OptionsPattern[]] := Module[{sets, res},
  sets = If[OptionValue["Loops"] == 1, $HLSets1L, $HLSets2L];
  res = Toj[sets, Expand[HLFromFC[e]]];
  If[!FreeQ[res, _sp],
    Print["HLToj: some terms could not be matched to the denominators of ",
          sets, ". Unmatched factor(s) appear with sp[...] in the output. ",
          "Check momentum routing (k, q, p -> v) or add the propagator to HLdefs.wl."]];
  res
];

(* ---------------- 2. partial fractions and mapping to bases ----------- *)
(* PFReduce (Pak's Groebner-basis algorithm, LiteRed2) leaves only
   j[set, ...] whose positive indices sit on linearly independent
   denominators.  Each such integral is then rewritten exactly in one of
   the independent bases hlA1, hlA2, ... : denominators are placed at their
   positions in the basis, and numerators that are not basis elements are
   re-expressed through Toj[basis, ...].                                    *)

hlSectorVector[b_, dsP_List] := Boole[MemberQ[dsP, #]] & /@ Ds[b];

hlCoversQ[b_, dsP_List] :=
  SubsetQ[Ds[b], dsP] && MatchQ[hlSectorVector[b, dsP], SectorsPattern[b]];

$hlExtraCount = 0;
hlNewBasis[s_, dsP_List] := Module[{name, peers},
  While[KeyExistsQ[$HLDirs, name = Symbol["hlX" <> ToString[++$hlExtraCount]]]];
  peers = Flatten[Values[KeyTake[$HLBasesOf,
            If[Length[LMs[s]] == 1, $HLSets1L, $HLSets2L]]]];
  Print["HLPartialFraction: sector ", dsP,
        " not covered by existing bases -> creating basis ", name];
  NewDsBasis[name, dsP, LMs[s], Append -> True, SolvejSector -> True,
             FindExtSymmetries -> peers, Directory -> "Bases/extra"];
  AppendTo[$HLBasesOf[s], name];
  AssociateTo[$HLDirs, name -> BasisDirectory[name]];
  (* keep the manifest in sync so the new basis is reloaded next time *)
  Put[Join[$HLManifest, <|"BasesOf" -> $HLBasesOf, "Dirs" -> $HLDirs|>],
      $HLManifestFile];
  name
];

hlMapOne[s_, n_List] := Module[{dsS = Ds[s], P, dsP, b, idx, pos, rest = 1},
  P   = Flatten@Position[n, _?Positive, {1}];
  dsP = dsS[[P]];
  b   = SelectFirst[$HLBasesOf[s], hlCoversQ[#, dsP] &, Missing[]];
  If[MissingQ[b], b = hlNewBasis[s, dsP]];
  idx = ConstantArray[0, NDs[b]];
  Do[
    If[n[[i]] != 0,
      pos = FirstPosition[Ds[b], dsS[[i]], {0}, {1}][[1]];
      If[pos > 0,
        idx[[pos]] += n[[i]],
        (* only numerators (n<0) can be outside the basis *)
        rest = rest*Toj[b, dsS[[i]]]^(-n[[i]])]],
    {i, Length[n]}];
  Expand[j[b, Sequence @@ idx]*rest]
];

HLMapToBases[e_] := Collectj[
   e /. j[s_ /; MemberQ[$HLAllSets, s], n__] :> hlMapOne[s, {n}], Together];

HLPartialFraction[js_] := HLMapToBases[PFReduce[js]];

(* ---------------- 3. full chain ---------------------------------------- *)
Options[HLReduce] = {"Loops" -> 2, "Check" -> True};
HLReduce[e_, OptionsPattern[]] := Module[{js, pf, res},
  js = HLToj[e, "Loops" -> OptionValue["Loops"]];
  pf = HLPartialFraction[js];
  If[TrueQ[OptionValue["Check"]] && !HLCheck[e, pf],
    Print["HLReduce: numerical check of partial fractioning FAILED."]; Return[$Failed]];
  res = IBPReduce[pf];
  If[!FreeQ[res, j[Alternatives @@ $HLAllSets, ___]],
    Print["HLReduce: warning, unreduced j[set,...] left in the result."]];
  res
];

HLMasters[res_] := Union@Cases[res, _j, Infinity];

(* ---------------- 4. numerical check ----------------------------------- *)
(* Evaluates both sides as rational functions of the scalar products at a
   random rational point (and random d).  Works for the imported rational
   expression (sp[...]) and for any combination of j[set|basis, ...].        *)
hlNumeric[e_, rules_] :=
  Together[LinearFunctions`LFDistribute[Fromj[HLFromFC[e]], sp] /. rules];

hlRandomQ[n_] := RandomChoice[{-1, 1}, n] (2 RandomInteger[{1, 10^6}, n] - 1)/
                                     (2 RandomInteger[{1, 10^6}, n]);

HLCheck[e1_, e2_, ntries_ : 2] := Module[{sps, rules, ok = True},
  sps = Union[SPs[First[$HLSets2L]], SPs[First[$HLSets1L]]];
  Do[
    (* generic nonzero rationals, so no denominator vanishes by accident *)
    rules = Append[Thread[sps -> hlRandomQ[Length[sps]]], d -> 4 + First@hlRandomQ[1]];
    ok = ok && (Together[hlNumeric[e1, rules] - hlNumeric[e2, rules]] === 0),
    {ntries}];
  ok
];

(* ---------------- 5. self-test on your 8-propagator topology ----------- *)
HLSelfTest[] := Module[{amp, js, pf},
  amp = sp[k, q]^1/(sp[v, k] sp[v, q] sp[v, k + q] sp[k] sp[q] *
         (sp[k + v] - 1) (sp[q + v] - 1) (sp[k + q + v] - 1));
  js = HLToj[amp];
  Print["as j[hlA,...]:  ", js];
  pf = HLPartialFraction[js];
  Print["terms after PF: ", Length[Cases[pf, _j, Infinity]],
        "   bases used: ", Union@Cases[pf, j[b_, ___] :> b, Infinity]];
  Print["numerical check Toj:    ", HLCheck[amp, js]];
  Print["numerical check PF+map: ", HLCheck[amp, pf]];
  pf
];

Print["HLreduce loaded. Two-loop bases: ",
      Flatten[Values[KeyTake[$HLBasesOf, $HLSets2L]]],
      "; one-loop bases: ", Flatten[Values[KeyTake[$HLBasesOf, $HLSets1L]]]];


==> code/two_loop_static/HLsetup.wl <==
(* ::Package:: *)

(* ======================================================================
   HLsetup.wl  --  run ONCE to build and save all LiteRed2 families.

   Usage (terminal):   wolframscript -file HLsetup.wl
         (notebook):   SetDirectory["<this folder>"]; Get["HLsetup.wl"]

   What it does
     1. Defines three linearly-DEPENDENT denominator sets with NewDsSet
        (hlA: 9 dens, hlF: 5 dens + ISP, hlOne: 3 dens, one loop) and
        builds the Groebner basis for partial fractioning (Pak's method,
        built into LiteRed2 as GeneratePFGB / PFReduce).
     2. HLMakeBases[set] partial-fractions the top sector of each set and
        defines ordinary (independent, complete) LiteRed bases, one per
        maximal sector PFReduce can produce: hlA01, hlA02, ..., hlF01, ...,
        hlOne01, ...  (sectors not covered are handled on the fly by
        HLreduce.wl, which then creates an extra basis).
     3. For every basis: IBPs, zero sectors, symmetries, symmetries to the
        previously built bases (so masters are shared across families),
        symbolic reduction rules; everything is saved under ./Bases.
     4. Writes Bases/manifest.m used by HLreduce.wl.
   Before re-running, delete the Bases folder:  rm -rf Bases
   ====================================================================== *)

$HLDir = Quiet@Check[
   If[StringQ[$InputFileName] && $InputFileName =!= "",
      DirectoryName[$InputFileName], NotebookDirectory[]],
   Directory[]];
SetDirectory[$HLDir];

<< LiteRed2`
(* Optional accelerators -- uncomment if installed:
   << Mint`        (then add NMIs -> Automatic to SolvejSector below)
   << Fermatica`   (then add UseFermat -> True  to SolvejSector below) *)

Get[FileNameJoin[{$HLDir, "HLdefs.wl"}]];

$HLSolveOptions = {};   (* e.g. {NMIs -> Automatic} if Mint is loaded *)

(* ---------------- 1. dependent sets + PF Groebner bases ---------------- *)
NewDsSet[hlA,   hlADs,   {k, q}, GeneratePFGB -> True, Directory -> "Bases/hlA"];
NewDsSet[hlF,   hlFDs,   {k, q}, GeneratePFGB -> True, Append -> True,
                                 Directory -> "Bases/hlF"];
NewDsSet[hlOne, hlOneDs, {k},    GeneratePFGB -> True, Directory -> "Bases/hlOne"];

Print["Relations hlA:   ", Relations[hlA]];
Print["Relations hlF:   ", Relations[hlF]];
Print["Relations hlOne: ", Relations[hlOne]];

(* ---------------- 2. independent bases covering each set -------------- *)
(* We do not use LiteRed2's NewDsBases: it completes each sector by
   choosing denominators via MapIndexed indices (not positions), which can
   leave the basis incomplete (NewDsBasis::nums for hlF).  Instead:
   partial-fraction the top sector, keep the maximal independent sectors,
   and complete each one with irreducible numerators (Append -> True).    *)
HLMakeBases[set_, prefix_String] := Module[{secs, Ps, maxP, names},
  secs = DeleteDuplicates[jSector /@ jVars[PFReduce /@ (j @@@ BiggestSectors[set])]];
  Ps   = DeleteDuplicates[Flatten@Position[Rest[List @@ #], 1, {1}] & /@ secs];
  maxP = Select[Ps, Function[p, NoneTrue[Ps, (# =!= p && SubsetQ[#, p]) &]]];
  maxP = SortBy[maxP, {-Length[#] &, Identity}];
  names = Table[Symbol[prefix <> IntegerString[i, 10, 2]], {i, Length[maxP]}];
  MapThread[
    NewDsBasis[#1, Ds[set][[#2]], LMs[set], Append -> True,
               Directory -> BasisDirectory[set]] &,
    {names, maxP}];
  names];

basesA   = HLMakeBases[hlA,   "hlA"];
basesF   = HLMakeBases[hlF,   "hlF"];
basesOne = HLMakeBases[hlOne, "hlOne"];

Print["Bases from hlA:"]; Print[TableForm[{#, Ds[#]} & /@ basesA]];
Print["Bases from hlF:"]; Print[TableForm[{#, Ds[#]} & /@ basesF]];
Print["Bases from hlOne:"]; Print[TableForm[{#, Ds[#]} & /@ basesOne]];

(* ---------------- 3. IBP, sectors, symmetries, rules ------------------ *)
HLSolveBases[bases_List] := Module[{done = {}},
  Do[
    Print[Style["=== Basis " <> ToString[b] <> " ===", Bold]];
    GenerateIBP[b];
    AnalyzeSectors[b];
    (* map sectors of b onto unique sectors of bases already solved *)
    If[done =!= {}, FindExtSymmetries[b, Sequence @@ done]];
    FindSymmetries[b];
    SolvejSector[b, Sequence @@ $HLSolveOptions];
    DiskSave[b];
    AppendTo[done, b],
    {b, bases}];
  done];

HLSolveBases[Join[basesA, basesF]];   (* all two-loop bases share masters *)
HLSolveBases[basesOne];

(* ---------------- 4. manifest ------------------------------------------ *)
$HLAll = Join[{hlA, hlF, hlOne}, basesA, basesF, basesOne];
Put[
  <|
    "Sets2L"  -> {hlA, hlF},
    "Sets1L"  -> {hlOne},
    "BasesOf" -> <|hlA -> basesA, hlF -> basesF, hlOne -> basesOne|>,
    "Dirs"    -> AssociationMap[BasisDirectory, $HLAll]
  |>,
  FileNameJoin[{$HLDir, "Bases", "manifest.m"}]];

Print[Style["Master integrals:", Bold]];
Print[Column[Flatten[MIs /@ Join[basesA, basesF, basesOne]]]];
Print["Setup finished. Load HLreduce.wl in a fresh kernel to reduce amplitudes."];


==> code/two_loop_static/stageA.wl <==
(* ::Package:: *)

(* ======================================================================
   stageA.wl  --  FeynCalc stage for the 7 two-loop heavy-light diagrams
                  (static heavy -> light, both at rest, QED, Feynman gauge)

   Run in the two_loop_static folder:
       wolframscript -file stageA.wl
   Output: amp_d1.m ... amp_d7.m  (for HLreduce.wl), charges.m

   Source: Dirac strings N1..N7 from static_numerators.frm; denominators as given, in the
   hlA numbering of HLdefs.wl (Minkowski forms here):
       D1 = v.k        D2 = v.q        D3 = v.(k+q)
       D4 = k^2        D5 = q^2        D6 = (k+q)^2
       D7 = (k+p)^2-m^2   D8 = (q+p)^2-m^2   D9 = (k+q+p)^2-m^2
   with p = m v (light particle at rest), l in static_numerators.frm = p here.

   PROJECTION.  Each N is the Dirac string between ubar(p) (left) and the
   current Gamma h_v (right).  After loop integration N -> A + B vslash,
   and at zero recoil ubar(p) vslash = ubar(p), so the only measurable
   quantity is the Gamma-independent combination
         F = A + B = Tr[ P+ N ] / 2 = Tr[ (1 + vslash) N ] / 4 .
   (The pa..pd projectors of static_numerators.frm separate A and B but contain
   dl = 1/(m^2 - (v.l)^2), which is singular at zero recoil.)

   NOT INCLUDED in amp_dN.m (kept in charges.m, apply after reduction):
     - charge factors Q_h, Q_l,
     - the (-1) of the closed fermion loop in diagram 7,
     - the common factor of all 7 diagrams: four vertices (-i e Q gamma/v),
       two photon propagators -i g/k^2, four matter propagators i(...)/(...)
       -> (-1) e^4 x charges, times the loop measures.  All 7 diagrams have
       the same count of each, so relative signs come only from charges.m.
   ====================================================================== *)

$stageADir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$stageADir];

<< FeynCalc`
$PrePrint = InputForm;
Get[FileNameJoin[{$stageADir, "FCtoLR.wl"}]];

FCClearScalarProducts[];
SPD[v, v] = 1;

(* ---------------- building blocks -------------------------------------- *)
(* light propagator numerator  slash(x + p) + m  with p = m v              *)
lp[x_] := GSD[x] + m GSD[v] + m;

(* zero-recoil projection  Tr[(1 + vslash) N]/4 ,  closed-loop trace        *)
proj[s_] := DiracTrace[(1 + GSD[v]) . s, DiracTraceEvaluate -> True]/4;
tr[s_]   := DiracTrace[s, DiracTraceEvaluate -> True];

(* denominators, hlA numbering (Minkowski; HLToj fixes signs/normalisation) *)
den[1] = 1/SPD[v, k];
den[2] = 1/SPD[v, q];
den[3] = 1/SPD[v, k + q];
den[4] = 1/SPD[k, k];
den[5] = 1/SPD[q, q];
den[6] = 1/SPD[k + q, k + q];
den[7] = 1/(SPD[k + p, k + p] - m^2);
den[8] = 1/(SPD[q + p, q + p] - m^2);
den[9] = 1/(SPD[k + q + p, k + q + p] - m^2);

(* ---------------- numerators (static_numerators.frm N1..N7, l -> p = m v) ----------- *)
num[1] = proj[GSD[v] . lp[k] . GSD[v] . lp[k + q]];
num[2] = proj[GSD[v] . lp[k] . GSD[v] . lp[k + q]];
num[3] = proj[GSD[v] . lp[k]];
num[4] = proj[GSD[v] . lp[k]];
num[5] = proj[GSD[v] . lp[k] . GAD[mu] . lp[k + q] . GAD[mu] . lp[k]];
num[6] = proj[GAD[mu] . lp[q] . GSD[v] . lp[k + q] . GAD[mu] . lp[k]];
num[7] = proj[GAD[mu] . lp[k]] * tr[GSD[v] . lp[k + q] . GAD[mu] . lp[q]];

(* ---------------- denominators per diagram ------------------------------ *)
dens = <|
  1 -> den[1] den[3] den[4] den[5] den[7] den[9],
  2 -> den[2] den[3] den[4] den[5] den[7] den[9],
  3 -> den[1]^2 den[3] den[4] den[5] den[7],
  4 -> den[1] den[2] den[3] den[4] den[5] den[7],
  5 -> den[1] den[4] den[5] den[7]^2 den[9],
  6 -> den[1] den[4] den[5] den[7] den[8] den[9],
  7 -> den[1] den[4]^2 den[7] den[8] den[9]
|>;

(* charge factors and closed-loop sign, applied after reduction            *)
charges = <|
  1 -> Qh^2 Ql^2, 2 -> Qh^2 Ql^2,
  3 -> Qh^3 Ql,   4 -> Qh^3 Ql,
  5 -> Qh Ql^3,   6 -> Qh Ql^3,
  7 -> -Qh Ql^3          (* loop of the light species, Furry sign (-1) *)
|>;
Put[charges, "charges.m"];

(* ---------------- convert and save -------------------------------------- *)
failed = {};
Do[
  Module[{amp, file = "amp_d" <> ToString[i] <> ".m", res},
    amp = Expand[Contract[num[i]]] dens[i];
    res = FCtoLRSave[amp, file];
    If[res === $Failed,
      AppendTo[failed, i]; Print["FAILED: diagram ", i],
      Print["wrote ", file, "   (", LeafCount[Get[file]], " leaves)"]]],
  {i, 1, 7}];

If[failed =!= {}, Print["Conversion failed for diagrams: ", failed]; Exit[1]];
Print["Stage A done.  Next, in a fresh kernel:\n",
  "  Get[\"HLreduce.wl\"]; Get[\"HLmasters.wl\"]; ch = Get[\"charges.m\"];\n",
  "  r[i_] := HLEvaluate[HLReduce[HLImport[\"amp_d\" <> ToString[i] <> \".m\"]], 0];\n",
  "  total = Sum[ch[i] r[i], {i, 7}]"];


==> code/two_loop_w/DE_w.wl <==
(* ::Package:: *)

(* ======================================================================
   DE_w.wl  --  differential equations in w for the two-loop masters.

   Run in the two_loop_w folder, after stageB_w.wl:
       wolframscript -file DE_w.wl > DE_w.log 2>&1

   1. Check of the machinery on the one-loop family (Dinv in w versus the
      exact hypergeometric masters of check1L_w.wl).
   2. Starting from masters_2L.m, differentiate in w with LiteRed's Dinv
      (w = v.p, m = 1), IBP-reduce, and add any new masters until the set
      is closed under d/dw.
   3. Build  d/dw J = Mw J  and, with  w = (x + 1/x)/2  (x = w - Sqrt[w^2-1]),
            d/dx J = Mx J ,   Mx = Mw (x^2 - 1)/(2 x^2) .
   4. Print the block structure and the singular points of Mx.

   Output: DE_w.m = <| "masters" -> J, "Mw" -> Mw, "Mx" -> Mx (d = 4 - 2 eps) |>
   ====================================================================== *)

$dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$dir];
Get["HLreduce_w.wl"];

ff[e_] := Collectj[e, Factor[Together[#]] &];
dw[js_List] := ff /@ IBPReduce[Dinv[#, w] & /@ js];
coeffMatrix[ders_, js_] := Outer[Coefficient, ders, js];
nLines[j[_, n__]] := Count[{n}, _?Positive];
nDots[j[_, n__]]  := Total[Select[{n}, Positive]] - nLines[j[0, n]];
masterOrder[js_] := SortBy[js, {nLines, nDots, First, Identity}];

(* ---------------- 1. one-loop check ------------------------------------ *)
Module[{mis1 = {j[hlOne01, 0, 0, 1], j[hlOne01, 1, 0, 1]}, der, M1, xw, val, lhs, rhs, pt},
  der = dw[mis1];
  M1  = coeffMatrix[der, mis1];
  If[!MatchQ[Flatten@ff[der - M1 . mis1], {0 ..}],
    Print["one-loop: derivative not closed on ", mis1]; Exit[1]];
  xw  = w - Sqrt[w^2 - 1];
  val = {Gamma[eps - 1],
         Gamma[eps] xw Hypergeometric2F1[eps, 1, 2 eps, 1 - xw^2]/(2 eps - 1)};
  pt  = {w -> 13/10, eps -> 37/100};
  lhs = N[D[val, w] /. pt, 25];
  rhs = N[(M1 /. d -> 4 - 2 eps) . val /. pt, 25];
  Print["one-loop d/dw check (should be {0,0}): ", Chop[lhs - rhs, 10^-18]];
  Print["one-loop Mw = ", InputForm[Factor[M1 /. d -> 4 - 2 eps]]]];

(* ---------------- 2. closure of the two-loop master set ---------------- *)
mis = masterOrder[Get["masters_2L.m"]];
ders = <||>;
Do[
  Module[{todo = Complement[mis, Keys[ders]], new, t},
    If[todo === {}, Break[]];
    {t, new} = AbsoluteTiming[dw[todo]];
    AssociateTo[ders, Thread[todo -> new]];
    new = Complement[HLMasters[new], mis];
    Print["pass ", it, ": differentiated ", Length[todo], " masters in ",
          Round[t, 0.1], " s; new masters: ", new];
    mis = masterOrder[Join[mis, new]]],
  {it, 1, 10}];
If[Complement[mis, Keys[ders]] =!= {}, Print["master set not closed after 10 passes"]; Exit[1]];
Print["closed set of ", Length[mis], " masters"];

(* ---------------- 3. the matrices ------------------------------------- *)
Mw = coeffMatrix[mis /. ders, mis];
If[!MatchQ[Flatten@ff[(mis /. ders) - Mw . mis], {0 ..}],
  Print["Mw does not reproduce the derivatives"]; Exit[1]];
Mw = Map[Factor, Mw /. d -> 4 - 2 eps, {2}];
Mx = Map[Factor, (Mw /. w -> (x + 1/x)/2) (x^2 - 1)/(2 x^2), {2}];

Put[<|"masters" -> mis, "Mw" -> Mw, "Mx" -> Mx|>, "DE_w.m"];
Print["wrote DE_w.m"];

(* ---------------- 4. structure ----------------------------------------- *)
Print["masters (ordered by lines, dots):"];
Print[Column[MapIndexed[{First[#2], #1, nLines[#1], If[Flatten[Mw[[First[#2]]]] === ConstantArray[0, Length[mis]], "w-independent", ""]} &, mis]]];
Print["entries above the diagonal (coupled blocks), {row, col}: ",
      Position[UpperTriangularize[Mw, 1], e_ /; e =!= 0, {2}, Heads -> False]];
denFactors[M_, var_] := Union[Flatten[
    FactorList[Denominator[Together[#]]][[All, 1]] & /@ Flatten[M]]] // Select[#, !FreeQ[#, var] &] &;
Print["denominator factors of Mw (in w): ", denFactors[Mw, w]];
Print["denominator factors of Mx (in x): ", denFactors[Mx, x]];
Print["singular points in x: ", Union[Flatten[x /. Solve[# == 0, x] & /@ denFactors[Mx, x]]]];
Print["DE (general w) done."];


==> code/two_loop_w/FCtoLR_w.wl <==
(* ::Package:: *)

(* ======================================================================
   FCtoLR_w.wl  --  stage A (general w): FeynCalc  ->  plain rational function in
                  scalar products, saved to disk for the LiteRed2 kernel.

   Run this in your FeynCalc session (LiteRed2 is NOT needed here; keeping
   the two packages in separate kernels avoids symbol clashes).

   Input:  a fully contracted scalar expression (after Dirac algebra /
           projection) containing SPD[..], FAD[..], SFAD[..], GFAD[..],
           or explicit 1/SPD[v,k] static propagators; loop momenta k, q.
   Output: expression in lrsp[a,b] (scalar products) and d (dimension),
           with m -> 1 applied; p.p -> 1, v.p -> w.

   Example
       << FeynCalc`
       Get["FCtoLR_w.wl"];
       amp = SPD[k, q] FAD[k, q, {k + p, m}, {q + p, m}, {k + q + p, m}] *
             1/(SPD[v, k] SPD[v, q] SPD[v, k + q]);
       FCtoLRSave[amp, "amp_ladder.m"]      (* default: m -> 1; set SPD[p,p]=m^2, SPD[v,p]=m w first *)
   ====================================================================== *)

Options[FCtoLR] = {
  "Replacements" -> {m -> 1},           (* mass; p stays a vector *)
  "Dimension"    -> D                   (* FeynCalc's dimension symbol *)
};

FCtoLR[amp_, OptionsPattern[]] := Module[{e, bad, dim = OptionValue["Dimension"]},
  e = FCI[amp] /. OptionValue["Replacements"];
  e = FeynAmpDenominatorExplicit[e];
  e = Quiet[e /. SMP["Eta"] -> 0];              (* drop explicit i0 if present *)
  e = ExpandScalarProduct[e];
  e = e /. Pair[Momentum[a_, dim], Momentum[b_, dim]] :> lrsp[a, b];
  e = e /. dim -> d;
  e = e /. {lrsp[v, v] -> 1, lrsp[p, p] -> 1, lrsp[p, v] -> w, lrsp[v, p] -> w};
  e = e /. OptionValue["Replacements"];   (* again: m^2, m w produced by ExpandScalarProduct *)
  bad = Union@Cases[e,
     _Pair | _Momentum | _LorentzIndex | _FeynAmpDenominator |
     _PropagatorDenominator | _StandardPropagatorDenominator |
     _GenericPropagatorDenominator | _DiracGamma | _Spinor | _Eps |
     _CartesianPair | _CartesianMomentum, Infinity];
  If[bad =!= {},
    Print["FCtoLR: could not convert ", Short[bad, 5],
          ". Contract all indices / remove spinors first."];
    Return[$Failed]];
  e
];

FCtoLRSave[amp_, file_String, opts : OptionsPattern[]] := Module[{e = FCtoLR[amp, opts]},
  If[e === $Failed, Return[$Failed]];
  Put[e, file];
  file
];


==> code/two_loop_w/FF2L_w.wl <==
(* ::Package:: *)

(* ======================================================================
   FF2L_w.wl  --  bare two-loop form factors A(w), B(w) through eps^0.

   Run in the two_loop_w folder (needs epsT_w.m, solution_w.m,
   red_total_A.m, red_total_B.m, DE_w.m):
       wolframscript -file FF2L_w.wl > FF2L_w.log 2>&1

   Result (same conventions as two_loop_static: m = 1, measure
   e^{eps EulerGamma} d^d l/(I Pi^{d/2}) per loop, common factor -e0^4 omitted):
       FF["A"|"B", n],  n = -2, -1, 0  (coefficient of eps^n),
   as functions of x = w - Sqrt[w^2-1] (0 < x < 1 for w > 1), written with
   G[a1,...,an,y], y = 1 - x, letters 0, 1, 2, 1+I, 1-I (PolyLogTools convention:
   G[a1,...,an,y] = Int_0^y dt/(t-a1) G[a2,...,an,t]).
   Saved to FF2L_w.m.  Charges Qh, Ql kept symbolic.

   Method: A = c . J = (c . T) . g,  g = canonical basis (eps-form), solved
   with the boundary at x = 1 (w = 1) fixed by the closed-form masters.
   ====================================================================== *)

$dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$dir];

Get["epsT_w.m"];                (* perm, T *)
Get["solution_w.m"];            (* gSol[j], j = -4 .. 1 *)
masters = Get["DE_w.m"]["masters"];
Jo = masters[[perm]];

(* ---------------- boundary constants Jc[name, k] ------------------------ *)
eg = Exp[2 eps EulerGamma];
exact = <|
  "A" -> Gamma[eps - 1]^2,
  "F" -> Gamma[eps] Gamma[1 - eps]^2/Gamma[2 - 2 eps] Gamma[2 eps - 1] Gamma[3 - 4 eps]/Gamma[3 - 3 eps],
  "E" -> Sqrt[Pi]/2 Gamma[2 eps - 3/2] Gamma[eps - 1/2]^2/Gamma[2 eps - 1],
  "G" -> Gamma[2 eps - 1] Gamma[1 - eps] Gamma[3 eps - 2] Gamma[4 eps - 3]/Gamma[6 eps - 4]|>;
JcRules = Flatten@Table[
   With[{s = Series[eg exact[nm], {eps, 0, 4}]},
     Table[Jc[nm, k] -> Simplify[FunctionExpand[SeriesCoefficient[s, k]]], {k, -2, 4}]],
   {nm, Keys[exact]}];
(* B = sunset (m,m,m) at p^2 = m^2: exact through eps^1, then 40 digits *)
JcRules = Join[JcRules, {
   Jc["B", -2] -> -3/2, Jc["B", -1] -> -17/4,
   Jc["B", 0] -> -59/8 - Pi^2/4,
   Jc["B", 1] -> -65/16 - 49 Pi^2/24 + Zeta[3],
   Jc["B", 2] -> -41.125866392931372908726070722767034`40,
   Jc["B", 3] -> -96.747109431315653868171659743241694`35,
   Jc["B", 4] -> -163.11013226826821079743664857201511`35}];
(* B's eps^3, eps^4 terms drop out of FF[_, n <= 0]; listed for completeness. *)

(* ---------------- coefficients of the canonical basis ------------------- *)
coeffVec[file_] := Module[{e = Get[file]},
  Table[Coefficient[e, Jo[[i]]], {i, 18}] /. {d -> 4 - 2 eps, w -> (x + 1/x)/2}];
Cser[name_] := Cser[name] = Module[{c = coeffVec["red_total_" <> name <> ".m"], C},
  C = Together[c . T];
  Table[Normal[Series[C[[i]], {eps, 0, 4}]], {i, 18}]];

FFraw[name_, n_] := Module[{C = Cser[name]},
  Sum[Sum[Coefficient[C[[i]], eps, k] gSol[n - k][[i]], {i, 18}],
      {k, -1, n + 4}]];

FF[name_, n_] := FF[name, n] = Collect[FFraw[name, n] /. JcRules, _G, Together];

(* ---------------- numerical evaluation of G (series in y, |y| < 1) ------ *)
$GN = 220;  (* terms; fine for y <~ 0.6, i.e. w <~ 2 *)
GSer[{}] = Join[{1}, ConstantArray[0, $GN]];
GSer[{a_, rest___}] := GSer[{a, rest}] = Module[{f = GSer[{rest}], h},
   If[a === 0,
     Join[{0}, Table[f[[k + 1]]/k, {k, 1, $GN}]],
     h = Table[-Sum[f[[i + 1]] a^(i - k - 1), {i, 0, k}], {k, 0, $GN - 1}];
     Join[{0}, Table[h[[k]]/k, {k, 1, $GN}]]]];
GNum[args__, yv_] := GSer[N[{args}, 40]] . (yv^Range[0, $GN]);
FFnum[name_, n_, wv_] := Module[{xv = wv - Sqrt[wv^2 - 1]},
  Chop[Expand[N[FF[name, n] /. G[a__, y] :> GNum[a, SetPrecision[1 - xv, 40]] /.
     x -> SetPrecision[xv, 40], 25]], 10^-20]];
(* charge structures of a polynomial in Qh, Ql *)
charges[e_] := {Coefficient[e, Qh^2 Ql^2], Coefficient[e, Qh Ql^3], Coefficient[e, Qh^3 Ql]};

(* ---------------- checks -------------------------------------------------- *)
Print["spurious poles (should be 0) at w = 5/4 (x = 1/2), Qh = Ql = 1:"];
Do[Print["  ", name, " eps^", n, ": ",
   Chop[N[FFraw[name, n] /. JcRules /. {Qh -> 1, Ql -> 1} /.
        G[a__, y] :> GNum[a, SetPrecision[1/2, 40]] /. x -> SetPrecision[1/2, 40], 25], 10^-15]],
  {name, {"A", "B"}}, {n, {-4, -3}}];

Print["w -> 1 limit of A+B (w = 1 + 5*10^-9) vs zero-recoil result, {Qh^2Ql^2, QhQl^3, Qh^3Ql}:"];
With[{wv = 1 + 5/10^9},
  Do[Print["  eps^", n, ": ", charges[FFnum["A", n, wv] + FFnum["B", n, wv]]], {n, -2, 0}]];
Print["  reference eps^-2: ", {9/2, 2, 0}];
Print["  reference eps^-1: ", N[{2 Pi^2/3 - 7, -10/3, 0}, 15]];
Print["  reference eps^0 : ", N[{28 + 157 Pi^2/12 + 20 Zeta[3] - 24 Pi^2 Log[2],
                                 -64/9 + 13 Pi^2/2 + 6 Zeta[3] - 4 Pi^2 Log[2], 0}, 15]];

Print["table: {Qh^2Ql^2, QhQl^3, Qh^3Ql} coefficients"];
Do[Print["  w = ", wv, ",  ", name, ", eps^", n, ": ", charges[FFnum[name, n, wv]]],
   {wv, {11/10, 5/4}}, {name, {"A", "B"}}, {n, -2, 0}];

Put[<|"A" -> Table[n -> FF["A", n], {n, -2, 0}], "B" -> Table[n -> FF["B", n], {n, -2, 0}],
      "variables" -> "x = w - Sqrt[w^2-1], y = 1 - x"|>, "FF2L_w.m"];
Print["wrote FF2L_w.m"];


==> code/two_loop_w/HLdefs_w.wl <==
(* ::Package:: *)

(* ======================================================================
   HLdefs_w.wl  --  common definitions for the w-dependent calculation
   (loaded by HLsetup_w.wl and HLreduce_w.wl).  Separate from the w = 1
   work in two_loop_static.

   Kinematics:  v^2 = 1,  p^2 = m^2,  v.p = m w   (w > 1),  units m = 1.
   Loop momenta k, q.  External vectors v, p (Gram determinant 1 - w^2).

   Denominator convention (Lee, all -i0), same numbering as two_loop_static:
       static         D = -2 v.l
       photon         D = -l^2
       light          D = 1 - (l+p)^2 = -l^2 - 2 p.l
   ====================================================================== *)

SetDim[d];
Declare[{k, q, v, p}, Vector];
Declare[w, Number];
sp[v, v] = 1;
sp[p, p] = 1;
sp[v, p] = w;

(* ---- Set A: all topologies without a massive closed loop -------------
   9 denominators, 7 scalar products -> 2 linear relations:
       D3 = D1 + D2,   D9 = D6 + D7 + D8 - D4 - D5                        *)
hlADs = {
  -2 sp[v, k],          (*  1  static      v.k            *)
  -2 sp[v, q],          (*  2  static      v.q            *)
  -2 sp[v, k + q],      (*  3  static      v.(k+q)        *)
  -sp[k],               (*  4  photon      k^2            *)
  -sp[q],               (*  5  photon      q^2            *)
  -sp[k + q],           (*  6  massless    (k+q)^2        *)
  1 - sp[k + p],        (*  7  light       (k+p)^2-m^2    *)
  1 - sp[q + p],        (*  8  light       (q+p)^2-m^2    *)
  1 - sp[k + q + p]     (*  9  light       (k+q+p)^2-m^2  *)
};

(* ---- Set F: massive vacuum-polarisation loop q, k+q --------------------
   (diagram 7 as written uses D8, D9 of set A; this set is kept for loops
    routed as q^2-m^2, (k+q)^2-m^2).  Irreducible numerators appended.     *)
hlFDs = {
  -2 sp[v, k],          (*  1  static      v.k            *)
  -sp[k],               (*  2  photon      k^2            *)
  1 - sp[k + p],        (*  3  light       (k+p)^2-m^2    *)
  1 - sp[q],            (*  4  loop        q^2-m^2        *)
  1 - sp[k + q]         (*  5  loop        (k+q)^2-m^2    *)
};

(* ---- One loop: already a complete, independent basis at w != 1 -------- *)
hlOneDs = {
  -2 sp[v, k],          (*  1  static      v.k            *)
  -sp[k],               (*  2  photon      k^2            *)
  1 - sp[k + p]         (*  3  light       (k+p)^2-m^2    *)
};


==> code/two_loop_w/HLreduce_w.wl <==
(* ::Package:: *)

(* ======================================================================
   HLreduce_w.wl  --  w-dependent version (stage B): partial fractioning + IBP.
   Load in a FRESH kernel (without FeynCalc), after HLsetup_w.wl has run once.
   Results are rational in d and w times masters j[...] of the w families.

       SetDirectory["<this folder>"];
       Get["HLreduce_w.wl"];

       amp  = HLImport["amp_ladder.m"];     (* file written by FCtoLRSave   *)
       res  = HLReduce[amp];                (* -> combination of masters    *)
       HLMasters[res]

   Step by step (same thing, with checks):
       js   = HLToj[amp];                   (* rational fn -> j[hlA|hlF,...] *)
       pf   = HLPartialFraction[js];        (* PFReduce + map to bases       *)
       HLCheck[amp, pf]                     (* numerical identity check      *)
       res  = IBPReduce[pf];

   One-loop expressions (counterterm insertions, one-loop Z factors):
       res1 = HLReduce[amp1, "Loops" -> 1];
   ====================================================================== *)

$HLDir = Quiet@Check[
   If[StringQ[$InputFileName] && $InputFileName =!= "",
      DirectoryName[$InputFileName], NotebookDirectory[]],
   Directory[]];
SetDirectory[$HLDir];

<< LiteRed2`
Get[FileNameJoin[{$HLDir, "HLdefs_w.wl"}]];

(* ---------------- load sets and bases saved by HLsetup_w.wl ------------- *)
$HLManifestFile = FileNameJoin[{$HLDir, "Bases", "manifest.m"}];
$HLManifest = Get[$HLManifestFile];
$HLSets2L   = $HLManifest["Sets2L"];
$HLSets1L   = {};
$HLOneLoop  = $HLManifest["OneLoop"];
$HLBasesOf  = $HLManifest["BasesOf"];
$HLDirs     = $HLManifest["Dirs"];
KeyValueMap[Get[FileNameJoin[{$HLDir, #2, ToString[#1]}]] &, $HLDirs];
$HLAllSets  = Join[$HLSets2L, $HLSets1L];

(* ---------------- import ----------------------------------------------- *)
HLImport[file_String] := Get[file] /. lrsp -> sp;
HLFromFC[e_] := e /. lrsp -> sp;

(* ---------------- 1. rational function -> j[set, ...] ----------------- *)
Options[HLToj] = {"Loops" -> 2};
HLToj[e_, OptionsPattern[]] := Module[{sets, res},
  sets = If[OptionValue["Loops"] == 1, {$HLOneLoop}, $HLSets2L];
  res = Toj[sets, Expand[HLFromFC[e]]];
  If[!FreeQ[res, _sp],
    Print["HLToj: some terms could not be matched to the denominators of ",
          sets, ". Unmatched factor(s) appear with sp[...] in the output. ",
          "Check momentum routing (k, q, p) or add the propagator to HLdefs_w.wl."]];
  res
];

(* ---------------- 2. partial fractions and mapping to bases ----------- *)
(* PFReduce (Pak's Groebner-basis algorithm, LiteRed2) leaves only
   j[set, ...] whose positive indices sit on linearly independent
   denominators.  Each such integral is then rewritten exactly in one of
   the independent bases hlA1, hlA2, ... : denominators are placed at their
   positions in the basis, and numerators that are not basis elements are
   re-expressed through Toj[basis, ...].                                    *)

hlSectorVector[b_, dsP_List] := Boole[MemberQ[dsP, #]] & /@ Ds[b];

hlCoversQ[b_, dsP_List] :=
  SubsetQ[Ds[b], dsP] && MatchQ[hlSectorVector[b, dsP], SectorsPattern[b]];

$hlExtraCount = 0;
hlNewBasis[s_, dsP_List] := Module[{name, peers},
  While[KeyExistsQ[$HLDirs, name = Symbol["hlX" <> ToString[++$hlExtraCount]]]];
  peers = Flatten[Values[KeyTake[$HLBasesOf,
            If[Length[LMs[s]] == 1, $HLSets1L, $HLSets2L]]]];
  Print["HLPartialFraction: sector ", dsP,
        " not covered by existing bases -> creating basis ", name];
  NewDsBasis[name, dsP, LMs[s], Append -> True, SolvejSector -> True,
             FindExtSymmetries -> peers, Directory -> "Bases/extra"];
  AppendTo[$HLBasesOf[s], name];
  AssociateTo[$HLDirs, name -> BasisDirectory[name]];
  (* keep the manifest in sync so the new basis is reloaded next time *)
  Put[Join[$HLManifest, <|"BasesOf" -> $HLBasesOf, "Dirs" -> $HLDirs|>],
      $HLManifestFile];
  name
];

hlMapOne[s_, n_List] := Module[{dsS = Ds[s], P, dsP, b, idx, pos, rest = 1},
  P   = Flatten@Position[n, _?Positive, {1}];
  dsP = dsS[[P]];
  b   = SelectFirst[$HLBasesOf[s], hlCoversQ[#, dsP] &, Missing[]];
  If[MissingQ[b], b = hlNewBasis[s, dsP]];
  idx = ConstantArray[0, NDs[b]];
  Do[
    If[n[[i]] != 0,
      pos = FirstPosition[Ds[b], dsS[[i]], {0}, {1}][[1]];
      If[pos > 0,
        idx[[pos]] += n[[i]],
        (* only numerators (n<0) can be outside the basis *)
        rest = rest*Toj[b, dsS[[i]]]^(-n[[i]])]],
    {i, Length[n]}];
  Expand[j[b, Sequence @@ idx]*rest]
];

HLMapToBases[e_] := Collectj[
   e /. j[s_ /; MemberQ[$HLAllSets, s], n__] :> hlMapOne[s, {n}], Together];

HLPartialFraction[js_] := HLMapToBases[PFReduce[js]];

(* ---------------- 3. full chain ---------------------------------------- *)
Options[HLReduce] = {"Loops" -> 2, "Check" -> True};
HLReduce[e_, OptionsPattern[]] := Module[{js, pf, res},
  js = HLToj[e, "Loops" -> OptionValue["Loops"]];
  pf = If[OptionValue["Loops"] == 1, js, HLPartialFraction[js]];
  If[TrueQ[OptionValue["Check"]] && !HLCheck[e, pf],
    Print["HLReduce: numerical check of partial fractioning FAILED."]; Return[$Failed]];
  res = IBPReduce[pf];
  If[!FreeQ[res, j[Alternatives @@ $HLAllSets, ___]],
    Print["HLReduce: warning, unreduced j[set,...] left in the result."]];
  res
];

HLMasters[res_] := Union@Cases[res, _j, Infinity];

(* ---------------- 4. numerical check ----------------------------------- *)
(* Evaluates both sides as rational functions of the scalar products at a
   random rational point (and random d).  Works for the imported rational
   expression (sp[...]) and for any combination of j[set|basis, ...].        *)
hlNumeric[e_, rules_] :=
  Together[LinearFunctions`LFDistribute[Fromj[HLFromFC[e]], sp] /. rules];

hlRandomQ[n_] := RandomChoice[{-1, 1}, n] (2 RandomInteger[{1, 10^6}, n] - 1)/
                                     (2 RandomInteger[{1, 10^6}, n]);

HLCheck[e1_, e2_, ntries_ : 2] := Module[{sps, rules, ok = True},
  sps = Union @@ (SPs /@ Join[$HLSets2L, {$HLOneLoop}]);
  Do[
    (* generic nonzero rationals, so no denominator vanishes by accident *)
    rules = Join[Thread[sps -> hlRandomQ[Length[sps]]],
                 {d -> 4 + First@hlRandomQ[1], w -> 1 + Abs[First@hlRandomQ[1]] + 1/7}];
    ok = ok && (Together[hlNumeric[e1, rules] - hlNumeric[e2, rules]] === 0),
    {ntries}];
  ok
];

(* ---------------- 5. self-test on the 8-propagator topology ----------- *)
HLSelfTest[] := Module[{amp, js, pf},
  amp = sp[k, q]/(sp[v, k] sp[v, q] sp[v, k + q] sp[k] sp[q] *
         (sp[k + p] - 1) (sp[q + p] - 1) (sp[k + q + p] - 1));
  js = HLToj[amp];
  pf = HLPartialFraction[js];
  Print["terms after PF: ", Length[Cases[pf, _j, Infinity]],
        "   families used: ", Union@Cases[pf, j[b_, ___] :> b, Infinity]];
  Print["numerical check Toj:    ", HLCheck[amp, js]];
  Print["numerical check PF+map: ", HLCheck[amp, pf]];
  pf
];

Print["HLreduce_w loaded. Two-loop families: ",
      Flatten[Values[$HLBasesOf]], "; one-loop: ", $HLOneLoop];


==> code/two_loop_w/HLsetup_w.wl <==
(* ::Package:: *)

(* ======================================================================
   HLsetup_w.wl  --  build and save the w-dependent LiteRed2 families.

   Usage:   wolframscript -file HLsetup_w.wl
   Before re-running, delete the Bases folder of THIS directory: rm -rf Bases

   Set $HLBuildTwoLoop = False below to build only the one-loop family
   first (seconds).  The two-loop families with symbolic w take longer
   (expect tens of minutes; Fermatica/Mint help, see below).
   ====================================================================== *)

$HLBuildTwoLoop = True;

$HLDir = Quiet@Check[
   If[StringQ[$InputFileName] && $InputFileName =!= "",
      DirectoryName[$InputFileName], NotebookDirectory[]],
   Directory[]];
SetDirectory[$HLDir];

<< LiteRed2`
(* Optional accelerators -- strongly recommended with symbolic w:
   << Fermatica`   (then set $HLSolveOptions = {UseFermat -> True})
   << Mint`        (then add NMIs -> Automatic)                          *)
$HLSolveOptions = {};

Get[FileNameJoin[{$HLDir, "HLdefs_w.wl"}]];

(* ---------------- one loop: an ordinary basis --------------------------- *)
NewDsBasis[hlOne01, hlOneDs, {k}, Directory -> "Bases/hlOne"];
GenerateIBP[hlOne01]; AnalyzeSectors[hlOne01]; FindSymmetries[hlOne01];
SolvejSector[hlOne01, Sequence @@ $HLSolveOptions];
DiskSave[hlOne01];
Print["One-loop masters: ", MIs[hlOne01]];

(* ---------------- two loops: dependent sets -> families ----------------- *)
HLMakeBases[set_, prefix_String] := Module[{secs, Ps, maxP, names},
  secs = DeleteDuplicates[jSector /@ jVars[PFReduce /@ (j @@@ BiggestSectors[set])]];
  Ps   = DeleteDuplicates[Flatten@Position[Rest[List @@ #], 1, {1}] & /@ secs];
  maxP = Select[Ps, Function[pp, NoneTrue[Ps, (# =!= pp && SubsetQ[#, pp]) &]]];
  maxP = SortBy[maxP, {-Length[#] &, Identity}];
  names = Table[Symbol[prefix <> IntegerString[i, 10, 2]], {i, Length[maxP]}];
  MapThread[
    NewDsBasis[#1, Ds[set][[#2]], LMs[set], Append -> True,
               Directory -> BasisDirectory[set]] &,
    {names, maxP}];
  names];

HLSolveBases[bases_List] := Module[{done = {}},
  Do[
    Print[Style["=== Basis " <> ToString[b] <> " ===", Bold]];
    GenerateIBP[b];
    AnalyzeSectors[b];
    If[done =!= {}, FindExtSymmetries[b, Sequence @@ done]];
    FindSymmetries[b];
    SolvejSector[b, Sequence @@ $HLSolveOptions];
    DiskSave[b];
    AppendTo[done, b],
    {b, bases}];
  done];

If[TrueQ[$HLBuildTwoLoop],
  NewDsSet[hlA, hlADs, {k, q}, GeneratePFGB -> True, Directory -> "Bases/hlA"];
  NewDsSet[hlF, hlFDs, {k, q}, GeneratePFGB -> True, Append -> True,
           Directory -> "Bases/hlF"];
  Print["Relations hlA: ", Relations[hlA]];
  Print["Relations hlF: ", Relations[hlF]];
  basesA = HLMakeBases[hlA, "hlA"];
  basesF = HLMakeBases[hlF, "hlF"];
  Print["Families hlA: "]; Print[TableForm[{#, Ds[#]} & /@ basesA]];
  Print["Families hlF: "]; Print[TableForm[{#, Ds[#]} & /@ basesF]];
  HLSolveBases[Join[basesA, basesF]],
  basesA = {}; basesF = {}
];

(* ---------------- manifest ---------------------------------------------- *)
$HLSets = If[TrueQ[$HLBuildTwoLoop], {hlA, hlF}, {}];
$HLAll  = Join[$HLSets, basesA, basesF, {hlOne01}];
Put[
  <|
    "Sets2L"  -> $HLSets,
    "OneLoop" -> hlOne01,
    "BasesOf" -> If[TrueQ[$HLBuildTwoLoop], <|hlA -> basesA, hlF -> basesF|>, <||>],
    "Dirs"    -> AssociationMap[BasisDirectory, $HLAll]
  |>,
  FileNameJoin[{$HLDir, "Bases", "manifest.m"}]];

Print[Style["Master integrals:", Bold]];
Print[Column[Flatten[MIs /@ Join[basesA, basesF, {hlOne01}]]]];
Print["Setup finished."];


==> code/two_loop_w/OneLoop_w.wl <==
(* ::Package:: *)

(* ======================================================================
   OneLoop_w.wl  --  analytic one-loop static -> light vertex at general w.
   Plain Mathematica (no LiteRed / FeynCalc needed):  Get["OneLoop_w.wl"]

   Integrals (Minkowski, +i0, m = 1), in units of  i Gamma(1+eps)/(4Pi)^(d/2):
     Bub = Int 1/(k^2 ((k+p)^2-1))            = 1/(eps (1-2eps))
     J   = Int 1/(v.k ((k+p)^2-1))            = (2/eps) x 2F1(eps,1;2eps;1-x^2)/(2eps-1)
     I0  = Int 1/(v.k k^2 ((k+p)^2-1))        = (1/eps) x/(1+2eps) 2F1(1+eps,1;2+2eps;1-x^2)
   with  w = (x + 1/x)/2,  0 < x < 1  (x = w - Sqrt[w^2-1]).

   Tensor:  Int k^mu/(v.k k^2 ((k+p)^2-1)) = C1 v^mu + C2 p^mu ,
            C1 = (Bub + w J/2)/(1-w^2),   C2 = -(J/2 + w Bub)/(1-w^2).
   Form factors of  ubar(p) [A + B vslash] Gamma h_v  (numerator vslash(kslash+pslash+m)):
            A = C1 + 2 w (I0 + C2),   B = -C2 .
   Bare one-loop amplitude:  (alpha0/4Pi) (4Pi)^eps Gamma(1+eps) (m^2)^(-eps) x {A, B}
   (i.e. -i e0^2 times the Minkowski integrals).

   Through O(eps^0), with r(w) = Log[w+Sqrt[w^2-1]]/Sqrt[w^2-1] = -2 x Log[x]/(1-x^2):
            A = (1 + 2 w r)/eps + 2 + 2 w r + 2 w T1 ,      B = -2 r ,
            T1 = -x/(1-x^2) [2 Log[x]^2 - 2 PolyLog[2,x^2] + Pi^2/3 - 4 Log[x] Log[1-x^2]] .
   At w = 1:  A + B = 3/eps - 2  (the w = 1 result).
   After Z2^(1/2) and the MS-bar current factor the remaining pole is the
   infrared cusp pole  2 (w r - 1)/eps , which vanishes at w = 1.
   ====================================================================== *)

ClearAll[xOfw, rOfw, T1Ofx, oneLoopExact, oneLoopExpanded];

xOfw[w_] := w - Sqrt[w^2 - 1];
rOfw[w_] := Log[w + Sqrt[w^2 - 1]]/Sqrt[w^2 - 1];
T1Ofx[x_] := -x/(1 - x^2) (2 Log[x]^2 - 2 PolyLog[2, x^2] + Pi^2/3 - 4 Log[x] Log[1 - x^2]);

(* exact in eps (hypergeometric), returns {A, B} *)
oneLoopExact[w_, eps_] := Module[{x = xOfw[w], bub, jj, i0, c1, c2},
  bub = 1/(eps (1 - 2 eps));
  jj  = (2/eps) x Hypergeometric2F1[eps, 1, 2 eps, 1 - x^2]/(2 eps - 1);
  i0  = (1/eps) x/(1 + 2 eps) Hypergeometric2F1[1 + eps, 1, 2 + 2 eps, 1 - x^2];
  c1  = (bub + w jj/2)/(1 - w^2);
  c2  = -(jj/2 + w bub)/(1 - w^2);
  {c1 + 2 w (i0 + c2), -c2}];

(* through O(eps^0), returns {A, B} *)
oneLoopExpanded[w_, eps_] := Module[{r = rOfw[w], x = xOfw[w]},
  {(1 + 2 w r)/eps + 2 + 2 w r + 2 w T1Ofx[x], -2 r}];

(* quick self-check: exact vs expanded at small eps (difference O(eps)) *)
OneLoopCheck[w0_ : 13/10] := Module[{e = 10^-6},
  N[(oneLoopExact[w0, e] - oneLoopExpanded[w0, e]), 20]];


==> code/two_loop_w/Ren_w.wl <==
(* ::Package:: *)

(* ======================================================================
   Ren_w.wl  --  renormalized (IR-subtracted) two-loop coefficients C_A(w), C_B(w).

   Run in two_loop_w after FF2L_w.wl:
       wolframscript -file Ren_w.wl > Ren_w.log 2>&1
   Needs: epsT_w.m, solution_w.m, FF2L_w.m.   Writes Ren_w.m.

   Definition (QED, Qh = Ql = 1, one massive light lepton, a = alphabar(mu)/(4 Pi),
   MS-bar n_f = 1 coupling, L = Log[mu^2/m^2], i.e. twice the L = ln(mu/m) of the paper):

     ubar(p)[C_A + C_B vslash] Gamma h_v
        = Z_S(w) * Zt_J^-1 (Z_Q^OS Z_2^OS)^(1/2) * [tree + M1 + M_dm + M2]

     * Zt_J : MS-bar heavy-light current (as at w = 1),
     * Z_2^OS, Z_Q^OS, on-shell mass counterterm M_dm, alpha0 -> alphabar: as at w = 1,
     * Z_S(w) = Exp[-a' 2 (w r(w) - 1)/eps]  removes the remaining IR (cusp) poles;
       it is the MS-bar renormalization constant of the soft-theory operator h_v' Gamma h_v
       in the low-energy theory (light lepton also static, no light fermions, so
       one-loop exact), with a' = alpha'(mu)/(4Pi), alpha' = decoupled coupling,
       alpha' = alphabar [1 - (alphabar/(3Pi)) (E^(eps EulerGamma) Gamma[1+eps] (mu^2/m^2)^eps - 1)/eps].
       C is then the matching coefficient of the heavy-light current onto h_v' Gamma h_v;
       C_A + C_B -> E at w = 1 (Eq. (6) of A. G. Grozin, hep-ph/0509328, QED limit).

     C_A = 1 + a CA1 + a^2 CA2,   C_B = a CB1 + a^2 CB2.
   The paper writes A_H + (vslash/w) B_H, so A_H = C_A and B_H = w C_B.

   The two-loop Z-factors (Z_2, Z_m, Z_Q, Zt_J) enter only through the w = 1 result E,
   which is used as input; everything w-dependent is computed here.
   ====================================================================== *)

$dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$dir];
Get["epsT_w.m"]; Get["solution_w.m"];
ff = Get["FF2L_w.m"];

(* ---- constants Jc (as in FF2L_w.wl) ---- *)
eg = Exp[2 eps EulerGamma];
exact = <|
  "A" -> Gamma[eps - 1]^2,
  "F" -> Gamma[eps] Gamma[1 - eps]^2/Gamma[2 - 2 eps] Gamma[2 eps - 1] Gamma[3 - 4 eps]/Gamma[3 - 3 eps],
  "E" -> Sqrt[Pi]/2 Gamma[2 eps - 3/2] Gamma[eps - 1/2]^2/Gamma[2 eps - 1],
  "G" -> Gamma[2 eps - 1] Gamma[1 - eps] Gamma[3 eps - 2] Gamma[4 eps - 3]/Gamma[6 eps - 4]|>;
JcRules = Flatten@Table[With[{s = Series[eg exact[nm], {eps, 0, 4}]},
     Table[Jc[nm, k] -> Simplify[FunctionExpand[SeriesCoefficient[s, k]]], {k, -2, 4}]], {nm, Keys[exact]}];
JcRules = Join[JcRules, {Jc["B", -2] -> -3/2, Jc["B", -1] -> -17/4, Jc["B", 0] -> -59/8 - Pi^2/4,
   Jc["B", 1] -> -65/16 - 49 Pi^2/24 + Zeta[3],
   Jc["B", 2] -> -41.125866392931372908726070722767034`40,
   Jc["B", 3] -> -96.747109431315653868171659743241694`35,
   Jc["B", 4] -> -163.11013226826821079743664857201511`35}];

ord = 2;   (* keep terms through eps^ord in intermediate series *)
trunc[e_, n_ : ord] := Normal[Series[e, {eps, 0, n}]];

(* ---- one-loop masters, normalised with e^{eps EulerGamma} ---- *)
(* I101 from master 3 of the two-loop basis: J3 = e^{2 eps gamma} Gamma[eps-1] I101 *)
gser[i_] := Sum[gSol[j][[i]] eps^j, {j, -4, 1}];
J3 = Expand[Sum[If[T[[3, k]] === 0, 0, trunc[T[[3, k]], 6] gser[k]], {k, 18}]];
J3 = Sum[Coefficient[J3, eps, n] eps^n, {n, -2, 3}] /. JcRules;
I001e = Exp[eps EulerGamma] Gamma[eps - 1];
I101e = trunc[J3/(Exp[eps EulerGamma] Gamma[eps - 1]), 3];

dd = 4 - 2 eps;
Ie = <|
  "I112" -> (dd^2 w^3 I001e - 2 dd^2 w I001e + 2 dd^2 I101e - 6 dd w^3 I001e + 13 dd w I001e - 16 dd I101e +
             8 w^3 I001e - 18 w I001e + 30 I101e)/(8 (dd - 5) (w - 1)^2 (w + 1)^2),
  "I012" -> (dd - 2) I001e/4,
  "I102" -> -(dd w I001e - 2 dd I101e - 2 w I001e + 6 I101e)/(4 (w - 1) (w + 1)),
  "I111" -> -(dd w I001e - 2 dd I101e - 2 w I001e + 6 I101e)/(4 (dd - 4) (w - 1) (w + 1)),
  "I011" -> -(dd - 2) I001e/(2 (dd - 3)),
  "I101" -> I101e|>;
(* numerator vslash (kslash+pslash+m), Lee normalisation: form factors {A, B} *)
M1e = Module[{vk = -Ie["I011"]/2, pk = Ie["I101"]/2, C1, C2},
   C1 = (vk - w pk)/(1 - w^2); C2 = (pk - w vk)/(1 - w^2);
   {C1 + 2 w C2 + 2 w Ie["I111"], -C2}];
(* mass insertion: numerator vslash (kslash+pslash+m)^2 over D3^2 *)
Ke = Module[{vk = -Ie["I012"]/2, pk = (Ie["I102"] - Ie["I111"])/2, C1, C2},
   C1 = (vk - w pk)/(1 - w^2); C2 = (pk - w vk)/(1 - w^2);
   {2 (C1 + 2 w C2 + 2 w Ie["I112"]), 2 (-C2 - Ie["I112"]) + 2 Ie["I112"] - Ie["I111"]}];
toX[e_] := e /. w -> (x + 1/x)/2;
M1e = trunc[toX[M1e], 2]; Ke = trunc[toX[Ke], 2];

(* ---- assembling ---- *)
u1 = Exp[eps (EulerGamma + L)] Gamma[1 + eps];
Y1 = trunc[-2 Exp[eps L] M1e];                                  (* one-loop bare {A,B} *)
X1 = trunc[-u1 (3 - 2 eps)/(2 eps (1 - 2 eps)) - 3/(2 eps)];    (* (Z2)^(1/2) Zt_J^-1 at one loop *)
conv = 4/(3 eps);                                                (* alpha0 -> alphabar *)
dm = trunc[-2 Exp[2 eps L] Exp[eps EulerGamma] Gamma[1 + eps] (3 - 2 eps)/(eps (1 - 2 eps)) Ke];
F2 = Exp[2 eps L] {Sum[eps^n (n /. ff["A"]), {n, -2, 0}],
                   Sum[eps^n (n /. ff["B"]), {n, -2, 0}]} /. {Qh -> 1, Ql -> 1};
Y2 = Table[trunc[F2[[i]] + (X1 + conv) Y1[[i]] + dm[[i]], 0], {i, 2}];
(* w = 1 inputs *)
Y1one = trunc[u1 (1/(eps (1 - 2 eps)) + 2/(eps (1 + 2 eps)))];
F2one = Exp[2 eps L] (13/(2 eps^2) + (2 Pi^2/3 - 7 - 10/3)/eps +
         28 + 157 Pi^2/12 + 20 Zeta[3] - 24 Pi^2 Log[2] - 64/9 + 13 Pi^2/2 + 6 Zeta[3] - 4 Pi^2 Log[2]);
dmone = -u1^2 (3 - 2 eps)/(eps (1 - 2 eps)) (2/eps - 14/3 + 76 eps/9);
Y2one = trunc[F2one + (X1 + conv) Y1one + dmone, 0];
E2 = 16 (1175/768 + 7 Pi^2/12 - 5/4 Pi^2 Log[2] + 7/8 Zeta[3] + L^2/128 - (43/192 - Pi^2/12) L);
rr = -2 x Log[x]/(1 - x^2);  ww = (x + 1/x)/2;
z1 = -2 (ww rr - 1)/eps; z2 = 2 (ww rr - 1)^2/eps^2;
shift = trunc[z1 (-4/3) (u1 - 1)/eps, 0];
CA1 = trunc[X1 + Y1[[1]] + z1, 0];  CB1 = trunc[Y1[[2]], 0];
CA2 = trunc[E2 - Y2one + Y2[[1]] + z1 (X1 + Y1[[1]]) + z2 + shift, 0];
CB2 = trunc[Y2[[2]] + z1 Y1[[2]], 0];

(* ---- numerical evaluation of G (series in y) ---- *)
$GN = 220;
GSer[{}] = Join[{1}, ConstantArray[0, $GN]];
GSer[{a_, rest___}] := GSer[{a, rest}] = Module[{f = GSer[{rest}], h},
   If[a === 0, Join[{0}, Table[f[[k + 1]]/k, {k, 1, $GN}]],
     h = Table[-Sum[f[[i + 1]] a^(i - k - 1), {i, 0, k}], {k, 0, $GN - 1}];
     Join[{0}, Table[h[[k]]/k, {k, 1, $GN}]]]];
GNum[args__, yv_] := GSer[N[{args}, 40]] . (yv^Range[0, $GN]);
num[e_, wv_, Lv_ : 0] := Module[{xv = SetPrecision[wv - Sqrt[wv^2 - 1], 40]},
  Chop[N[e /. L -> Lv /. G[a__, y] :> GNum[a, 1 - xv] /. x -> xv, 20], 10^-15]];

Print["poles (all should be 0) at w = 5/4, L = 0 and L = 7/10:"];
Do[Print["  ", pr[[1]], "  L=", Lv, ":  ", Table[num[Coefficient[pr[[2]], eps, k], 5/4, Lv], {k, -2, -1}]],
   {Lv, {0, 7/10}}, {pr, {{"CA1", CA1}, {"CB1", CB1}, {"CA2", CA2}, {"CB2", CB2}}}];
Print["finite parts at L = 0 (reference values in the comment below):"];
Do[Print["  w = ", wv, ":  CA1 = ", num[Coefficient[CA1, eps, 0], wv], ",  CB1 = ", num[Coefficient[CB1, eps, 0], wv],
         ",  CA2 = ", num[Coefficient[CA2, eps, 0], wv], ",  CB2 = ", num[Coefficient[CB2, eps, 0], wv]],
   {wv, {11/10, 5/4}}];
(* reference: w=11/10: -2.2218634333555, -1.9358905729516, -13.034323251480, 7.8896527972002
              w=5/4  : -2.5525840876285, -1.8483924814932, -16.020957524120, 8.5624540615235 *)

res = <|"CA1" -> Coefficient[CA1, eps, 0], "CB1" -> Coefficient[CB1, eps, 0],
        "CA2" -> Collect[Coefficient[CA2, eps, 0], _G, Together],
        "CB2" -> Collect[Coefficient[CB2, eps, 0], _G, Together],
        "notes" -> "a = alphabar(mu)/(4Pi), L = Log[mu^2/m^2], x = w - Sqrt[w^2-1], y = 1 - x"|>;
Put[res, "Ren_w.m"];
Print["wrote Ren_w.m"];


==> code/two_loop_w/check1L_w.wl <==
(* ::Package:: *)

(* ======================================================================
   check1L_w.wl  --  reduce the one-loop form factors with LiteRed2 and
   compare with the analytic result in OneLoop_w.wl (exact in eps).

   Run after HLsetup_w.wl and stageA_w.wl:
       wolframscript -file check1L_w.wl
   ====================================================================== *)

$dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$dir];
Get["HLreduce_w.wl"];
Get["OneLoop_w.wl"];

If[!FileExistsQ["amp_1L_A.m"] || !FileExistsQ["amp_1L_B.m"],
  Print["amp_1L_A.m / amp_1L_B.m missing: run stageA_w.wl first."]; Exit[1]];

resA = HLReduce[HLImport["amp_1L_A.m"], "Loops" -> 1];
resB = HLReduce[HLImport["amp_1L_B.m"], "Loops" -> 1];
Print["masters appearing: ", HLMasters[{resA, resB}]];

(* one-loop masters, Lee convention, measure d^dk/(i Pi^(d/2)), m = 1,
   index order {static -2v.k, photon -k^2, light 1-(k+p)^2}             *)
xw = w - Sqrt[w^2 - 1];
mastersRule = {
  j[hlOne01, 0, 0, 1] -> Gamma[eps - 1],
  j[hlOne01, 0, 1, 1] -> Gamma[eps]/(1 - 2 eps),
  j[hlOne01, 1, 0, 1] -> Gamma[eps] xw Hypergeometric2F1[eps, 1, 2 eps, 1 - xw^2]/(2 eps - 1),
  j[hlOne01, 1, 1, 1] -> -Gamma[1 + eps]/(2 eps) xw/(1 + 2 eps) *
                          Hypergeometric2F1[1 + eps, 1, 2 + 2 eps, 1 - xw^2]
};
unknown = Complement[HLMasters[{resA, resB}], First /@ mastersRule];
If[unknown =!= {}, Print["No closed form stored for: ", unknown,
                         " -- paste this output so the rule can be extended."]];

(* compare at a generic numerical point; both sides are exact in eps *)
pt = {w -> 13/10, eps -> 37/100};
lhs = N[{resA, resB}/Gamma[1 + eps] /. d -> 4 - 2 eps /. mastersRule /. pt, 30];
rhs = N[oneLoopExact[w, eps] /. pt, 30];
Print["LiteRed {A, B}:  ", lhs];
Print["analytic {A, B}: ", rhs];
Print["difference:      ", Chop[lhs - rhs, 10^-20]];


==> code/two_loop_w/epsT_w.m <==
(* epsT_w.m -- canonical basis for the 18 two-loop masters of DE_w.m (generated, exact).
   Ordered masters  Jo = J[[perm]]  (J = "masters" of DE_w.m),   Jo = T . g ,
   d/dx g = eps ( A0 dlog x + A1 dlog(x-1) + A2 dlog(x+1) + A3 dlog(1+x^2) ) g ,
   x = w - Sqrt[w^2-1].   Letters: x, 1-x, 1+x, 1+x^2 (= 2 w x).                *)
perm = {1, 2, 3, 4, 7, 5, 6, 8, 9, 10, 11, 14, 12, 13, 15, 16, 18, 17};
T = {
  {-36*eps*(6*eps - 1)/(eps - 1)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, -220/3*eps*(4*eps - 1)*(6*eps - 1)/((2*eps - 1)*(3*eps - 2)*(3*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {-36*eps*(6*eps - 1)/(x*(eps - 1)*(2*eps - 1)), 0, -30*eps*(6*eps - 1)*(x - 1)*(x + 1)/(x*(eps - 1)*(2*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -105/44*eps*(6*eps - 1)*(15*eps*x^6 + 317*eps*x^4 + 173*eps*x^2 - eps - 42*x^4 - 42*x^2)/(x^3*(2*eps - 1)*(4*eps - 3)*(4*eps - 1)), -105/22*eps*(6*eps - 1)*(19*eps*x^6 + 405*eps*x^4 + 225*eps*x^2 - eps - 54*x^4 - 54*x^2)/(x^3*(2*eps - 1)*(4*eps - 3)*(4*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -105/44*eps*(6*eps - 1)*(15*eps*x^4 + 70*eps*x^2 - eps - 14*x^2)/(x^2*(2*eps - 1)*(4*eps - 1)), -105/22*eps*(6*eps - 1)*(19*eps*x^4 + 90*eps*x^2 - eps - 18*x^2)/(x^2*(2*eps - 1)*(4*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 255*eps^2*(6*eps - 1)/((2*eps - 1)*(4*eps - 3)*(4*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {108*eps*(6*eps - 1)*(7*eps - 1)/((2*eps - 1)*(3*eps - 2)*(3*eps - 1)), 0, 0, 0, 0, 0, 220*eps^2*(6*eps - 1)/((2*eps - 1)*(3*eps - 2)*(3*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -35/66*(6*eps - 1)*(135*eps^2*x^4 + 352*eps^2*x^2 + 9*eps^2 - 248*eps*x^2 + 31*x^2)/(x*(2*eps - 1)*(3*eps - 1)*(4*eps - 1)*(x - 1)*(x + 1)), -35/11*(6*eps - 1)*(57*eps^2*x^4 + 148*eps^2*x^2 + 3*eps^2 - 104*eps*x^2 + 13*x^2)/(x*(2*eps - 1)*(3*eps - 1)*(4*eps - 1)*(x - 1)*(x + 1)), 0, 0, (20/3)*x*(4*eps - 1)*(6*eps - 1)/((2*eps - 1)*(3*eps - 1)*(x - 1)*(x + 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, -110/3*eps*(6*eps - 1)/(x*(2*eps - 1)*(3*eps - 1)), 0, 0, 0, 0, 0, 0, -20*eps*(6*eps - 1)*(x - 1)*(x + 1)/(x*(2*eps - 1)*(3*eps - 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {-36*eps*(6*eps - 1)/(x^2*(2*eps - 1)^2), 0, -60*eps*(6*eps - 1)*(x - 1)*(x + 1)/(x^2*(2*eps - 1)^2), 0, 0, 0, 0, 0, 0, -25*eps*(6*eps - 1)*(x - 1)^2*(x + 1)^2/(x^2*(2*eps - 1)^2), 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, -255/8*eps^2*(6*eps - 1)/((2*eps - 1)^2*(4*eps - 1)), 0, 0, 0, 0, (14/25)*(6*eps - 1)*(2*eps*x^4 - 5*eps*x^2 - 3*eps + x^2)/(x*(2*eps - 1)*(4*eps - 1)*(x - 1)*(x + 1)), (7/25)*(6*eps - 1)*(14*eps*x^4 + 25*eps*x^2 - 9*eps - 5*x^2)/(x*(2*eps - 1)*(4*eps - 1)*(x - 1)*(x + 1)), 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (28/25)*eps*(6*eps - 1)*(2*x^2 - 3)/((4*eps - 1)*(x - 1)*(x + 1)), (14/25)*eps*(6*eps - 1)*(14*x^2 - 9)/((4*eps - 1)*(x - 1)*(x + 1)), 0, 0, 0, 0, 0, 0},
  {18*eps*(6*eps - 1)/(x^2*(2*eps - 1)^2), 0, 30*eps*(6*eps - 1)*(x - 1)*(x + 1)/(x^2*(2*eps - 1)^2), 0, 0, (255/8)*eps^2*(6*eps - 1)*(x^2 + 1)/(x*(2*eps - 1)^2*(4*eps - 1)), 0, 0, 0, 0, 0, 0, -25*eps*(6*eps - 1)*(x - 1)^2*(x + 1)^2/(x^2*(2*eps - 1)^2), 0, 0, 0, 0, 0},
  {(18/5)*(6*eps - 1)*(31*eps*x^2 - 17*eps - 7*x^2)/(x*(2*eps - 1)*(3*eps - 1)*(x - 1)*(x + 1)), 0, -60*eps*(6*eps - 1)/(x*(2*eps - 1)*(3*eps - 1)), 0, 0, (255/8)*eps^2*(6*eps - 1)/((2*eps - 1)*(3*eps - 1)*(4*eps - 1)), 11*(6*eps - 1)*(3*eps*x^2 - eps - x^2)/(x*(2*eps - 1)*(3*eps - 1)*(x - 1)*(x + 1)), 0, 0, 0, 0, 0, 0, -11/4*(6*eps - 1)*(2*eps*x^4 - 27*eps*x^2 + 7*eps + 9*x^2)/(x*(2*eps - 1)*(3*eps - 1)*(x - 1)*(x + 1)), 22*(6*eps - 1)*(2*eps*x^4 - 15*eps*x^2 + 3*eps + 5*x^2)/(x*(2*eps - 1)*(3*eps - 1)*(x - 1)*(x + 1)), 0, 0, 0},
  {-18/5*eps*(6*eps - 1)*(18*x^2 - 17)/((2*eps - 1)*(x - 1)^2*(x + 1)^2), 0, -60*eps*(6*eps - 1)*(x^2 + 1)/((2*eps - 1)*(x - 1)^2*(x + 1)^2), 0, 0, (255/16)*eps*x*(6*eps - 1)*(x^2 + 1)/((2*eps - 1)*(x - 1)^2*(x + 1)^2), -11*eps*(6*eps - 1)*(2*x - 1)*(2*x + 1)/((2*eps - 1)*(x - 1)^2*(x + 1)^2), 0, 0, 0, 0, 0, 0, -11/4*eps*(6*eps - 1)*(x^2 + 1)*(2*x^2 - 7)/((2*eps - 1)*(x - 1)^2*(x + 1)^2), 22*eps*(6*eps - 1)*(x^2 + 1)*(2*x^2 - 3)/((2*eps - 1)*(x - 1)^2*(x + 1)^2), 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -x*(6*eps - 1)/(eps*(x - 1)*(x + 1)), 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -x^2*(6*eps - 1)/((x - 1)^2*(x + 1)^2), 0},
  {0, 0, 0, -(1085/66)/((x - 1)*(x + 1)), -(455/11)/((x - 1)*(x + 1)), 0, 0, (20/3)/((x - 1)*(x + 1)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}};
A0 = {
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {-12/5, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 10, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -3, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 11, 0, 1365/44, 1729/22, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, -22/3, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, -24/5, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0},
  {675/28, 0, 0, -1375/32, -19625/176, 0, 0, 0, 0, 0, -13/4, -39/8, 0, 0, 0, 0, 0, 0},
  {-225/14, 0, 0, 5375/176, 625/8, 0, 0, 0, 0, 0, 7/2, 21/4, 0, 0, 0, 0, 0, 0},
  {0, 0, 12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0},
  {2286/55, 0, -480/11, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 28, -96, 0, 0, 0},
  {2331/220, 0, -120/11, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 7, -24, 0, 0, 0},
  {-18, -55/3, 0, 735/22, 945/11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0},
  {-36, -110/3, 60, 420/11, 1050/11, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 4, 4, 0},
  {0, 220/3, 0, 2555/11, 6510/11, 0, 0, -40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4}};
A1 = {
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {6/5, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -216, -540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 84, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -721/44, -903/22, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 11/3, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 12/5, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0},
  {375/56, 0, 0, 0, 0, 10625/1792, 0, 0, 0, 0, -9/8, -115/16, 0, 0, 0, 0, 0, 0},
  {75/28, 0, 0, 0, 0, 2125/896, 0, 0, 0, 0, -5/4, -7/8, 0, 0, 0, 0, 0, 0},
  {0, 0, -6/5, 0, 0, 51/80, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0},
  {819/110, 0, 0, 0, 0, -1275/352, 13/4, 0, 0, 0, 0, 0, 0, -17/4, 10, 0, 0, 0},
  {1071/880, 0, 0, 0, 0, -2295/2816, 17/32, 0, 0, 0, 0, 0, 0, -45/32, 17/4, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0},
  {0, -110/3, 0, -2555/22, -3255/11, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4}};
A2 = {
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {6/5, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -216, -540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 84, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, -721/44, -903/22, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 11/3, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 12/5, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0},
  {375/56, 0, 0, 0, 0, -10625/1792, 0, 0, 0, 0, -9/8, -115/16, 0, 0, 0, 0, 0, 0},
  {75/28, 0, 0, 0, 0, -2125/896, 0, 0, 0, 0, -5/4, -7/8, 0, 0, 0, 0, 0, 0},
  {0, 0, -6/5, 0, 0, -51/80, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0},
  {819/110, 0, 0, 0, 0, 1275/352, 13/4, 0, 0, 0, 0, 0, 0, -17/4, 10, 0, 0, 0},
  {1071/880, 0, 0, 0, 0, 2295/2816, 17/32, 0, 0, 0, 0, 0, 0, -45/32, 17/4, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0},
  {0, -110/3, 0, -2555/22, -3255/11, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4}};
A3 = {
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {-657/22, 0, 300/11, 0, 0, 0, -45/4, 0, 0, 0, 0, 0, 0, -25/4, 10, 0, 0, 0},
  {-5913/880, 0, 135/22, 0, 0, 0, -81/32, 0, 0, 0, 0, 0, 0, -45/32, 9/4, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};


==> code/two_loop_w/eps_w.wl <==
(* ::Package:: *)

(* ======================================================================
   eps_w.wl  --  canonical (eps-form) basis for the 18 two-loop masters.

   Run in the two_loop_w folder, after DE_w.wl:
       wolframscript -file eps_w.wl > eps_w.log 2>&1
   Needs: DE_w.m (from DE_w.wl) and epsT_w.m (the transformation).
   Plain Mathematica; Libra is used only for an independent EFormQ check.

   With x = w - Sqrt[w^2-1]  (0 < x < 1 for w > 1) and  Jo = J[[perm]]:
       Jo = T . g ,
       d/dx g = eps ( A0/x + A1/(x-1) + A2/(x+1) + A3 2x/(1+x^2) ) g .
   Letters: x, 1-x, 1+x, 1+x^2 (= 2 w x).  No arctan-type letter.
   Equivalently, in w:  dg = eps ( A0 dlog x + A1 dlog(x-1) + A2 dlog(x+1)
                                  + A3 dlog(1+x^2) ) g .

   Output: epsform_w.m = <| "perm", "T", "Tinv", "A" -> {A0,A1,A2,A3},
                            "letters" -> {x, x-1, x+1, 1+x^2},
                            "masters" -> Jo |>
   ====================================================================== *)

$dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$dir];

de = Get["DE_w.m"];
Get["epsT_w.m"];                                   (* perm, T, A0..A3 *)

Mx  = de["Mx"];
Mo  = Mx[[perm, perm]];
Jo  = de["masters"][[perm]];
Meps = eps (A0/x + A1/(x - 1) + A2/(x + 1) + A3 2 x/(1 + x^2));

(* 1. the transformation: Mo.T - D[T,x] == T.Meps  (exact) *)
chk = Together[Mo . T - D[T, x] - T . Meps];
Print["T.Meps == Mo.T - T' : ", Union[Flatten[chk]] === {0}];
Print["det T = ", Factor[Det[T]]];

(* 2. check also against the w-form of DE_w.m *)
Mw  = de["Mw"][[perm, perm]];
chkw = Together[(Mw /. w -> (x + 1/x)/2) (x^2 - 1)/(2 x^2) - Mo];
Print["Mx consistent with Mw: ", Union[Flatten[chkw]] === {0}];

(* 3. structure of the canonical system *)
Print["eps-form (Meps/eps free of eps): ", FreeQ[Together[Meps/eps], eps]];
Print["eigenvalues of residues (x->0, 1, -1, +-I):"];
Print["  x=0  : ", Eigenvalues[A0]];
Print["  x=1  : ", Eigenvalues[A1]];
Print["  x=-1 : ", Eigenvalues[A2]];
Print["  x=+-I: ", Eigenvalues[A3]];
Print["  x=oo : ", Eigenvalues[-(A0 + A1 + A2 + 2 A3)]];

(* 4. optional: independent check with Libra (loaded by name, as in two_loop_cut/setupC.m; skipped if not installed).
      Loaded in a separate statement, so that EFormQ etc. below resolve to Libra` symbols. *)
libraOK = Quiet@Check[Needs["Libra`"]; True, False];
If[libraOK,
  NewDSystem[dsEps, x -> Meps, Print -> False];
  Print["Libra EFormQ: ", EFormQ[dsEps, eps], "   FuchsianQ: ", FuchsianQ[Meps, x]],
  Print["Libra not found on $Path (check skipped)"]];

(* 5. save *)
Tinv = Together[Inverse[T]];
Put[<|"perm" -> perm, "T" -> T, "Tinv" -> Tinv, "A" -> {A0, A1, A2, A3},
      "letters" -> {x, x - 1, x + 1, 1 + x^2}, "masters" -> Jo|>, "epsform_w.m"];
Print["canonical basis g = Tinv . Jo; first entries:"];
Do[Print["  g[", i, "] = ", Collect[Tinv[[i]] . Jo, _j, Factor]], {i, 1, 6}];
Print["wrote epsform_w.m"];
Print["eps-form (general w) done."];


==> code/two_loop_w/epsform_w.m <==
<|"perm" -> {1, 2, 3, 4, 7, 5, 6, 8, 9, 10, 11, 14, 12, 13, 15, 16, 18, 17}, 
 "T" -> {{(-36*eps*(-1 + 6*eps))/(-1 + eps)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, (-220*eps*(-1 + 4*eps)*(-1 + 6*eps))/
     (3*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {(-36*eps*(-1 + 6*eps))/((-1 + eps)*(-1 + 2*eps)*
      x), 0, (-30*eps*(-1 + 6*eps)*(-1 + x)*(1 + x))/
     ((-1 + eps)*(-1 + 2*eps)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, (-105*eps*(-1 + 6*eps)*(-eps - 42*x^2 + 173*eps*x^2 - 
       42*x^4 + 317*eps*x^4 + 15*eps*x^6))/(44*(-1 + 2*eps)*(-3 + 4*eps)*
      (-1 + 4*eps)*x^3), (-105*eps*(-1 + 6*eps)*(-eps - 54*x^2 + 
       225*eps*x^2 - 54*x^4 + 405*eps*x^4 + 19*eps*x^6))/
     (22*(-1 + 2*eps)*(-3 + 4*eps)*(-1 + 4*eps)*x^3), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, (-105*eps*(-1 + 6*eps)*
      (-eps - 14*x^2 + 70*eps*x^2 + 15*eps*x^4))/(44*(-1 + 2*eps)*
      (-1 + 4*eps)*x^2), (-105*eps*(-1 + 6*eps)*(-eps - 18*x^2 + 90*eps*x^2 + 
       19*eps*x^4))/(22*(-1 + 2*eps)*(-1 + 4*eps)*x^2), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (255*eps^2*(-1 + 6*eps))/
     ((-1 + 2*eps)*(-3 + 4*eps)*(-1 + 4*eps)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {(108*eps*(-1 + 6*eps)*(-1 + 7*eps))/((-1 + 2*eps)*(-2 + 3*eps)*
      (-1 + 3*eps)), 0, 0, 0, 0, 0, (220*eps^2*(-1 + 6*eps))/
     ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, (-35*(-1 + 6*eps)*(9*eps^2 + 31*x^2 - 248*eps*x^2 + 
       352*eps^2*x^2 + 135*eps^2*x^4))/(66*(-1 + 2*eps)*(-1 + 3*eps)*
      (-1 + 4*eps)*(-1 + x)*x*(1 + x)), 
    (-35*(-1 + 6*eps)*(3*eps^2 + 13*x^2 - 104*eps*x^2 + 148*eps^2*x^2 + 
       57*eps^2*x^4))/(11*(-1 + 2*eps)*(-1 + 3*eps)*(-1 + 4*eps)*(-1 + x)*x*
      (1 + x)), 0, 0, (20*(-1 + 4*eps)*(-1 + 6*eps)*x)/
     (3*(-1 + 2*eps)*(-1 + 3*eps)*(-1 + x)*(1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, (-110*eps*(-1 + 6*eps))/(3*(-1 + 2*eps)*(-1 + 3*eps)*x), 0, 0, 
    0, 0, 0, 0, (-20*eps*(-1 + 6*eps)*(-1 + x)*(1 + x))/
     ((-1 + 2*eps)*(-1 + 3*eps)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-36*eps*(-1 + 6*eps))/((-1 + 2*eps)^2*x^2), 0, 
    (-60*eps*(-1 + 6*eps)*(-1 + x)*(1 + x))/((-1 + 2*eps)^2*x^2), 0, 0, 0, 0, 
    0, 0, (-25*eps*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2)/((-1 + 2*eps)^2*x^2), 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-255*eps^2*(-1 + 6*eps))/
     (8*(-1 + 2*eps)^2*(-1 + 4*eps)), 0, 0, 0, 0, 
    (14*(-1 + 6*eps)*(-3*eps + x^2 - 5*eps*x^2 + 2*eps*x^4))/
     (25*(-1 + 2*eps)*(-1 + 4*eps)*(-1 + x)*x*(1 + x)), 
    (7*(-1 + 6*eps)*(-9*eps - 5*x^2 + 25*eps*x^2 + 14*eps*x^4))/
     (25*(-1 + 2*eps)*(-1 + 4*eps)*(-1 + x)*x*(1 + x)), 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (28*eps*(-1 + 6*eps)*(-3 + 2*x^2))/
     (25*(-1 + 4*eps)*(-1 + x)*(1 + x)), (14*eps*(-1 + 6*eps)*(-9 + 14*x^2))/
     (25*(-1 + 4*eps)*(-1 + x)*(1 + x)), 0, 0, 0, 0, 0, 0}, 
   {(18*eps*(-1 + 6*eps))/((-1 + 2*eps)^2*x^2), 0, 
    (30*eps*(-1 + 6*eps)*(-1 + x)*(1 + x))/((-1 + 2*eps)^2*x^2), 0, 0, 
    (255*eps^2*(-1 + 6*eps)*(1 + x^2))/(8*(-1 + 2*eps)^2*(-1 + 4*eps)*x), 0, 
    0, 0, 0, 0, 0, (-25*eps*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2)/
     ((-1 + 2*eps)^2*x^2), 0, 0, 0, 0, 0}, 
   {(18*(-1 + 6*eps)*(-17*eps - 7*x^2 + 31*eps*x^2))/
     (5*(-1 + 2*eps)*(-1 + 3*eps)*(-1 + x)*x*(1 + x)), 0, 
    (-60*eps*(-1 + 6*eps))/((-1 + 2*eps)*(-1 + 3*eps)*x), 0, 0, 
    (255*eps^2*(-1 + 6*eps))/(8*(-1 + 2*eps)*(-1 + 3*eps)*(-1 + 4*eps)), 
    (11*(-1 + 6*eps)*(-eps - x^2 + 3*eps*x^2))/((-1 + 2*eps)*(-1 + 3*eps)*
      (-1 + x)*x*(1 + x)), 0, 0, 0, 0, 0, 0, 
    (-11*(-1 + 6*eps)*(7*eps + 9*x^2 - 27*eps*x^2 + 2*eps*x^4))/
     (4*(-1 + 2*eps)*(-1 + 3*eps)*(-1 + x)*x*(1 + x)), 
    (22*(-1 + 6*eps)*(3*eps + 5*x^2 - 15*eps*x^2 + 2*eps*x^4))/
     ((-1 + 2*eps)*(-1 + 3*eps)*(-1 + x)*x*(1 + x)), 0, 0, 0}, 
   {(-18*eps*(-1 + 6*eps)*(-17 + 18*x^2))/(5*(-1 + 2*eps)*(-1 + x)^2*
      (1 + x)^2), 0, (-60*eps*(-1 + 6*eps)*(1 + x^2))/
     ((-1 + 2*eps)*(-1 + x)^2*(1 + x)^2), 0, 0, 
    (255*eps*(-1 + 6*eps)*x*(1 + x^2))/(16*(-1 + 2*eps)*(-1 + x)^2*
      (1 + x)^2), (-11*eps*(-1 + 6*eps)*(-1 + 2*x)*(1 + 2*x))/
     ((-1 + 2*eps)*(-1 + x)^2*(1 + x)^2), 0, 0, 0, 0, 0, 0, 
    (-11*eps*(-1 + 6*eps)*(1 + x^2)*(-7 + 2*x^2))/(4*(-1 + 2*eps)*(-1 + x)^2*
      (1 + x)^2), (22*eps*(-1 + 6*eps)*(1 + x^2)*(-3 + 2*x^2))/
     ((-1 + 2*eps)*(-1 + x)^2*(1 + x)^2), 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((-1 + 6*eps)*x)/(eps*(-1 + x)*(1 + x))), 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((-1 + 6*eps)*x^2)/((-1 + x)^2*(1 + x)^2)), 0}, 
   {0, 0, 0, -1085/(66*(-1 + x)*(1 + x)), -455/(11*(-1 + x)*(1 + x)), 0, 0, 
    20/(3*(-1 + x)*(1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}, 
 "Tinv" -> {{-1/36*(-1 + eps)^2/(eps*(-1 + 6*eps)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (-3*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps))/(220*eps*(-1 + 4*eps)*
      (-1 + 6*eps)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-1 + eps)^2/(30*eps*(-1 + 6*eps)*(-1 + x)*(1 + x)), 0, 
    -1/30*((-1 + eps)*(-1 + 2*eps)*x)/(eps*(-1 + 6*eps)*(-1 + x)*(1 + x)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (11*(-1 + 2*eps)*(-3 + 4*eps)*x*(-eps - 18*x^2 + 90*eps*x^2 + 
       19*eps*x^4))/(210*eps^2*(-1 + 6*eps)*(-1 + x^2)^3), 
    (-11*(-1 + 2*eps)*(-eps - 54*x^2 + 225*eps*x^2 - 54*x^4 + 405*eps*x^4 + 
       19*eps*x^6))/(210*eps^2*(-1 + 6*eps)*(-1 + x^2)^3), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-11*(-1 + 2*eps)*(-3 + 4*eps)*x*
      (-eps - 14*x^2 + 70*eps*x^2 + 15*eps*x^4))/(420*eps^2*(-1 + 6*eps)*
      (-1 + x^2)^3), (11*(-1 + 2*eps)*(-eps - 42*x^2 + 173*eps*x^2 - 42*x^4 + 
       317*eps*x^4 + 15*eps*x^6))/(420*eps^2*(-1 + 6*eps)*(-1 + x^2)^3), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    ((-1 + 2*eps)*(-3 + 4*eps)*(-1 + 4*eps))/(255*eps^2*(-1 + 6*eps)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*(-1 + eps)^2*(-1 + 7*eps))/
     (220*eps^2*(-1 + 6*eps)), 0, 0, 0, 0, 0, 
    ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps))/(220*eps^2*(-1 + 6*eps)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, ((-1 + 2*eps)*(-3 + 4*eps)*x*(-2*eps + 17*eps^2 + 3*x^2 - 
       27*eps*x^2 + 42*eps^2*x^2 - eps*x^4 + 13*eps^2*x^4))/
     (60*eps^2*(-1 + 4*eps)*(-1 + 6*eps)*(-1 + x^2)^3), 
    -1/60*((-1 + 2*eps)*(-2*eps + 35*eps^2 + 9*x^2 - 93*eps*x^2 + 
        201*eps^2*x^2 + 9*x^4 - 84*eps*x^4 + 165*eps^2*x^4 - eps*x^6 + 
        31*eps^2*x^6))/(eps^2*(-1 + 4*eps)*(-1 + 6*eps)*(-1 + x)^3*
       (1 + x)^3), 0, 0, (3*(-1 + 2*eps)*(-1 + 3*eps)*(-1 + x)*(1 + x))/
     (20*(-1 + 4*eps)*(-1 + 6*eps)*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps))/(40*eps*(-1 + 4*eps)*
      (-1 + 6*eps)*(-1 + x)*(1 + x)), 0, 0, 0, 0, 0, 0, 
    -1/20*((-1 + 2*eps)*(-1 + 3*eps)*x)/(eps*(-1 + 6*eps)*(-1 + x)*(1 + x)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1/25*(-1 + eps)^2/(eps*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2), 0, 
    (2*(-1 + eps)*(-1 + 2*eps)*x)/(25*eps*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2), 
    0, 0, 0, 0, 0, 0, -1/25*((-1 + 2*eps)^2*x^2)/(eps*(-1 + 6*eps)*(-1 + x)^2*
       (1 + x)^2), 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
    (-25*(-3 + 4*eps)*(-9 + 14*x^2))/(2688*(-1 + 6*eps)*x), 0, 0, 0, 0, 
    (-25*(-1 + 2*eps)*(-9 + 14*x^2))/(336*(-1 + 6*eps)*x), 
    (25*(-9*eps - 5*x^2 + 25*eps*x^2 + 14*eps*x^4))/
     (672*eps*(-1 + 6*eps)*x^2), 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (25*(-3 + 4*eps)*(-3 + 2*x^2))/(1344*(-1 + 6*eps)*x), 0, 
    0, 0, 0, (25*(-1 + 2*eps)*(-3 + 2*x^2))/(168*(-1 + 6*eps)*x), 
    (-25*(-3*eps + x^2 - 5*eps*x^2 + 2*eps*x^4))/(336*eps*(-1 + 6*eps)*x^2), 
    0, 0, 0, 0, 0, 0}, {(-1 + eps)^2/(50*eps*(-1 + 6*eps)*(-1 + x)^2*
      (1 + x)^2), 0, -1/25*((-1 + eps)*(-1 + 2*eps)*x)/
      (eps*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2), 0, 0, 
    ((-1 + 2*eps)*(-3 + 4*eps)*x*(1 + x^2))/(200*eps*(-1 + 6*eps)*(-1 + x)^2*
      (1 + x)^2), 0, 0, 0, 0, 0, 0, -1/25*((-1 + 2*eps)^2*x^2)/
      (eps*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2), 0, 0, 0, 0, 0}, 
   {-1/440*((-1 + eps)^2*(-6 + 171*eps - 333*eps^2 + 69*x^2 - 219*eps*x^2 + 
        202*eps^2*x^2 - 69*x^4 + 504*eps*x^4 - 767*eps^2*x^4 + 6*x^6 - 
        56*eps*x^6 + 98*eps^2*x^6))/(eps^2*(-1 + 2*eps)*(-1 + 6*eps)*(-1 + x)*
       (1 + x)*(1 + x^2)^2), 0, (-5*(-1 + eps)*(-1 + 2*eps)*x)/
     (11*eps*(-1 + 6*eps)*(-1 + x)*(1 + x)*(1 + x^2)), 0, 0, 
    ((-1 + 2*eps)*(-3 + 4*eps)*(3*eps + 5*x^2 - 25*eps*x^2 + 2*eps*x^4))/
     (352*eps^2*(-1 + 6*eps)*x*(1 + x^2)), 
    -1/440*((-2 + 3*eps)*(-1 + 3*eps)*(-2 + 19*eps + 21*x^2 - 67*eps*x^2 - 
        2*x^4 + 14*eps*x^4))/(eps^2*(-1 + 6*eps)*(1 + x^2)^2), 0, 0, 0, 0, 0, 
    0, ((-1 + 3*eps)*(-1 + x)*(1 + x)*(-3 + 2*x^2))/
     (22*(-1 + 6*eps)*x*(1 + x^2)), 
    -1/22*((-1 + x)^2*(1 + x)^2*(3*eps + 5*x^2 - 15*eps*x^2 + 2*eps*x^4))/
      (eps*(-1 + 6*eps)*x^2*(1 + x^2)^2), 0, 0, 0}, 
   {-1/3520*((-1 + eps)^2*(-6 + 311*eps - 633*eps^2 + 129*x^2 - 439*eps*x^2 + 
        442*eps^2*x^2 - 129*x^4 + 904*eps*x^4 - 1347*eps^2*x^4 + 6*x^6 - 
        56*eps*x^6 + 98*eps^2*x^6))/(eps^2*(-1 + 2*eps)*(-1 + 6*eps)*(-1 + x)*
       (1 + x)*(1 + x^2)^2), 0, (-9*(-1 + eps)*(-1 + 2*eps)*x)/
     (88*eps*(-1 + 6*eps)*(-1 + x)*(1 + x)*(1 + x^2)), 0, 0, 
    ((-1 + 2*eps)*(-3 + 4*eps)*(7*eps + 9*x^2 - 45*eps*x^2 + 2*eps*x^4))/
     (2816*eps^2*(-1 + 6*eps)*x*(1 + x^2)), 
    -1/3520*((-2 + 3*eps)*(-1 + 3*eps)*(-2 + 39*eps + 41*x^2 - 127*eps*x^2 - 
        2*x^4 + 14*eps*x^4))/(eps^2*(-1 + 6*eps)*(1 + x^2)^2), 0, 0, 0, 0, 0, 
    0, ((-1 + 3*eps)*(-1 + x)*(1 + x)*(-7 + 2*x^2))/
     (176*(-1 + 6*eps)*x*(1 + x^2)), 
    -1/176*((-1 + x)^2*(1 + x)^2*(7*eps + 9*x^2 - 27*eps*x^2 + 2*eps*x^4))/
      (eps*(-1 + 6*eps)*x^2*(1 + x^2)^2), 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(-1 + x)*(1 + x))/((-1 + 6*eps)*x)), 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(((-1 + x)^2*(1 + x)^2)/((-1 + 6*eps)*x^2)), 0}, 
   {0, 0, 0, -(((-1 + 2*eps)*(-3 + 4*eps)*x)/((-1 + 4*eps)*(-1 + 6*eps)*
       (-1 + x)^2*(1 + x)^2)), (3*(-1 + 2*eps)*(1 + x^2))/
     ((-1 + 4*eps)*(-1 + 6*eps)*(-1 + x)^2*(1 + x)^2), 0, 0, 
    -(((-1 + 2*eps)*(-1 + 3*eps))/((-1 + 4*eps)*(-1 + 6*eps)*x)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 1}}, 
 "A" -> {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-12/5, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 10, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, -3, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 11, 0, 1365/44, 1729/22, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, -22/3, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, -24/5, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {675/28, 0, 0, -1375/32, -19625/176, 0, 0, 0, 0, 0, -13/4, -39/8, 0, 0, 
     0, 0, 0, 0}, {-225/14, 0, 0, 5375/176, 625/8, 0, 0, 0, 0, 0, 7/2, 21/4, 
     0, 0, 0, 0, 0, 0}, {0, 0, 12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 
     0, 0}, {2286/55, 0, -480/11, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 28, -96, 0, 
     0, 0}, {2331/220, 0, -120/11, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 7, -24, 0, 
     0, 0}, {-18, -55/3, 0, 735/22, 945/11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
     -2, 0}, {-36, -110/3, 60, 420/11, 1050/11, 0, 0, 0, 40, 0, 0, 0, 0, 0, 
     0, 4, 4, 0}, {0, 220/3, 0, 2555/11, 6510/11, 0, 0, -40, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 4}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {6/5, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, -216, -540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 84, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, -721/44, -903/22, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 11/3, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 12/5, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {375/56, 0, 0, 0, 0, 10625/1792, 0, 0, 0, 0, -9/8, -115/16, 0, 0, 0, 0, 
     0, 0}, {75/28, 0, 0, 0, 0, 2125/896, 0, 0, 0, 0, -5/4, -7/8, 0, 0, 0, 0, 
     0, 0}, {0, 0, -6/5, 0, 0, 51/80, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0}, 
    {819/110, 0, 0, 0, 0, -1275/352, 13/4, 0, 0, 0, 0, 0, 0, -17/4, 10, 0, 0, 
     0}, {1071/880, 0, 0, 0, 0, -2295/2816, 17/32, 0, 0, 0, 0, 0, 0, -45/32, 
     17/4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0}, 
    {0, -110/3, 0, -2555/22, -3255/11, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -4}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {6/5, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, -216, -540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 84, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, -721/44, -903/22, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 11/3, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 12/5, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {375/56, 0, 0, 0, 0, -10625/1792, 0, 0, 0, 0, -9/8, -115/16, 0, 0, 0, 0, 
     0, 0}, {75/28, 0, 0, 0, 0, -2125/896, 0, 0, 0, 0, -5/4, -7/8, 0, 0, 0, 
     0, 0, 0}, {0, 0, -6/5, 0, 0, -51/80, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 
     0}, {819/110, 0, 0, 0, 0, 1275/352, 13/4, 0, 0, 0, 0, 0, 0, -17/4, 10, 
     0, 0, 0}, {1071/880, 0, 0, 0, 0, 2295/2816, 17/32, 0, 0, 0, 0, 0, 0, 
     -45/32, 17/4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
     0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0}, 
    {0, -110/3, 0, -2555/22, -3255/11, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -4}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-657/22, 0, 300/11, 0, 0, 0, -45/4, 0, 0, 0, 0, 0, 0, -25/4, 10, 0, 0, 
     0}, {-5913/880, 0, 135/22, 0, 0, 0, -81/32, 0, 0, 0, 0, 0, 0, -45/32, 
     9/4, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
 "letters" -> {x, -1 + x, 1 + x, 1 + x^2}, 
 "masters" -> {j[hlA01, 0, 0, 0, 0, 0, 1, 1], j[hlA01, 0, 0, 0, 1, 1, 1, 0], 
   j[hlA01, 0, 1, 0, 0, 0, 1, 1], j[hlA01, 0, 1, 0, 1, 0, 1, 0], 
   j[hlA01, 0, 2, 0, 1, 0, 1, 0], j[hlA02, 1, 0, 0, 0, 0, 1, 1], 
   j[hlA03, 0, 0, 0, 0, 1, 1, 1], j[hlA01, 0, 1, 0, 1, 1, 1, 0], 
   j[hlA01, 0, 1, 1, 1, 0, 0, 1], j[hlA01, 1, 1, 0, 0, 0, 1, 1], 
   j[hlA02, 1, 0, 0, 1, 0, 1, 1], j[hlA02, 2, 0, 0, 1, 0, 1, 1], 
   j[hlA02, 1, 1, 0, 0, 0, 1, 1], j[hlA03, 1, 0, 0, 0, 1, 1, 1], 
   j[hlA03, 2, 0, 0, 0, 1, 1, 1], j[hlA01, 0, 1, 1, 1, 0, 1, 1], 
   j[hlA01, 0, 2, 1, 1, 0, 1, 1], j[hlA01, 1, 1, 0, 1, 1, 1, 0]}|>


==> code/two_loop_w/solution_w.m <==
(* solution_w.m -- canonical basis g(y), y = 1 - x, as iterated integrals.
   gSol[j] = coefficient of eps^j (j = -4..1), a list of 18 entries in the ordered basis (perm of epsT_w.m).
   G[a1,...,an,y] = Int_0^y dt/(t-a1) G[a2,...,an,t]  (PolyLogTools convention), letters 0, 1, 2, 1+I, 1-I.
   Jc[name,k] = eps^k coefficient of e^{2 eps EulerGamma} x master "name" (A,B,E,F,G of two_loop_static); see JcRules. *)
gSol[-4] = {
  0,
  0,
  0,
  0,
  0,
  ((1/85)*Jc["E", -2]),
  ((3/220)*Jc["A", -2] + (1/110)*Jc["B", -2]),
  0,
  0,
  0,
  ((125/7168)*Jc["E", -2]),
  ((25/3584)*Jc["E", -2]),
  ((3/1600)*Jc["E", -2]),
  ((51/1760)*Jc["A", -2] + (17/880)*Jc["B", -2] + (-15/704)*Jc["E", -2]),
  ((111/14080)*Jc["A", -2] + (37/7040)*Jc["B", -2] + (-27/5632)*Jc["E", -2]),
  0,
  0,
  0
};
gSol[-3] = {
  ((1/36)*Jc["A", -2]),
  ((3/110)*Jc["F", -2]),
  ((1/60)*Jc["A", -2]),
  ((-11/21)*Jc["G", -2]),
  ((22/105)*Jc["G", -2]),
  ((1/85)*Jc["E", -1] + (-4/255)*Jc["E", -2]),
  ((3/220)*Jc["A", -1] + (-9/220)*Jc["A", -2] + (1/110)*Jc["B", -1] + (-1/220)*Jc["B", -2]),
  ((1/120)*Jc["G", -2]),
  ((1/40)*Jc["F", -2]),
  ((1/100)*Jc["A", -2]),
  ((125/2688)*Jc["A", -2] + (125/7168)*Jc["E", -1] + (-125/5376)*Jc["E", -2]) + ((-325/3584)*Jc["E", -2])*G[1, y] + ((-125/896)*Jc["E", -2])*G[2, y],
  ((25/1344)*Jc["A", -2] + (25/3584)*Jc["E", -1] + (-25/2688)*Jc["E", -2]) + ((25/256)*Jc["E", -2])*G[1, y] + ((-25/448)*Jc["E", -2])*G[2, y],
  ((-1/200)*Jc["A", -2] + (3/1600)*Jc["E", -1] + (-1/400)*Jc["E", -2]) + ((3/400)*Jc["E", -2])*G[1, y] + ((-3/200)*Jc["E", -2])*G[2, y],
  ((51/1760)*Jc["A", -1] + (17/352)*Jc["A", -2] + (17/880)*Jc["B", -1] + (-17/1760)*Jc["B", -2] + (-15/704)*Jc["E", -1] + (5/176)*Jc["E", -2]) + ((-45/176)*Jc["A", -2] + (-15/88)*Jc["B", -2] + (15/176)*Jc["E", -2])*G[1 + I, y] + ((-45/176)*Jc["A", -2] + (-15/88)*Jc["B", -2] + (15/176)*Jc["E", -2])*G[1 - I, y] + ((3/11)*Jc["A", -2] + (2/11)*Jc["B", -2] + (-3/22)*Jc["E", -2])*G[1, y] + ((15/176)*Jc["E", -2])*G[2, y],
  ((111/14080)*Jc["A", -1] + (37/2816)*Jc["A", -2] + (37/7040)*Jc["B", -1] + (-37/14080)*Jc["B", -2] + (-27/5632)*Jc["E", -1] + (9/1408)*Jc["E", -2]) + ((-81/1408)*Jc["A", -2] + (-27/704)*Jc["B", -2] + (27/1408)*Jc["E", -2])*G[1 + I, y] + ((-81/1408)*Jc["A", -2] + (-27/704)*Jc["B", -2] + (27/1408)*Jc["E", -2])*G[1 - I, y] + ((3/44)*Jc["A", -2] + (1/22)*Jc["B", -2] + (-3/88)*Jc["E", -2])*G[1, y] + ((27/1408)*Jc["E", -2])*G[2, y],
  0,
  0,
  ((-1/4)*Jc["F", -2] + (-1/4)*Jc["G", -2])
};
gSol[-2] = {
  ((1/36)*Jc["A", -1] + (1/9)*Jc["A", -2]),
  ((3/110)*Jc["F", -1] + (21/220)*Jc["F", -2]),
  ((1/60)*Jc["A", -1] + (1/15)*Jc["A", -2]) + ((-1/30)*Jc["A", -2])*G[1, y],
  ((-11/21)*Jc["G", -1] + (-22/9)*Jc["G", -2]) + ((-66/35)*Jc["G", -2])*G[1, y],
  ((22/105)*Jc["G", -1] + (44/45)*Jc["G", -2]) + ((11/15)*Jc["G", -2])*G[1, y],
  ((-4/255)*Jc["E", -1] + (8/85)*Jc["E", -2] + (1/85)*Jc["E", 0]),
  ((-9/220)*Jc["A", -1] + (-9/220)*Jc["A", -2] + (3/220)*Jc["A", 0] + (-1/220)*Jc["B", -1] + (21/220)*Jc["B", -2] + (1/110)*Jc["B", 0]),
  ((1/120)*Jc["G", -1] + (7/180)*Jc["G", -2]) + ((3/10)*Jc["F", -2] + (1/5)*Jc["G", -2])*G[1, y],
  ((1/40)*Jc["F", -1] + (7/80)*Jc["F", -2]) + ((-1/10)*Jc["F", -2])*G[1, y],
  ((1/100)*Jc["A", -1] + (1/25)*Jc["A", -2]) + ((-1/25)*Jc["A", -2])*G[1, y],
  ((125/2688)*Jc["A", -1] + (125/672)*Jc["A", -2] + (-125/5376)*Jc["E", -1] + (125/896)*Jc["E", -2] + (125/7168)*Jc["E", 0]) + ((-1075/1792)*Jc["E", -2])*G[0, 1, y] + ((125/224)*Jc["E", -2])*G[0, 2, y] + ((-325/1792)*Jc["E", -2])*G[1, 1, y] + ((325/448)*Jc["E", -2])*G[1, 2, y] + ((575/1344)*Jc["A", -2] + (-325/3584)*Jc["E", -1] + (325/2688)*Jc["E", -2] + (-575/672)*Jc["G", -2])*G[1, y] + ((-1075/1792)*Jc["E", -2])*G[2, 1, y] + ((125/224)*Jc["E", -2])*G[2, 2, y] + ((-125/896)*Jc["E", -1] + (125/672)*Jc["E", -2])*G[2, y],
  ((25/1344)*Jc["A", -1] + (25/336)*Jc["A", -2] + (-25/2688)*Jc["E", -1] + (25/448)*Jc["E", -2] + (25/3584)*Jc["E", 0]) + ((25/896)*Jc["E", -2])*G[0, 1, y] + ((25/112)*Jc["E", -2])*G[0, 2, y] + ((25/128)*Jc["E", -2])*G[1, 1, y] + ((-25/32)*Jc["E", -2])*G[1, 2, y] + ((-125/672)*Jc["A", -2] + (25/256)*Jc["E", -1] + (-25/192)*Jc["E", -2] + (125/336)*Jc["G", -2])*G[1, y] + ((25/896)*Jc["E", -2])*G[2, 1, y] + ((25/112)*Jc["E", -2])*G[2, 2, y] + ((-25/448)*Jc["E", -1] + (25/336)*Jc["E", -2])*G[2, y],
  ((-1/200)*Jc["A", -1] + (-1/50)*Jc["A", -2] + (-1/400)*Jc["E", -1] + (3/200)*Jc["E", -2] + (3/1600)*Jc["E", 0]) + ((-3/100)*Jc["E", -2])*G[0, 1, y] + ((3/50)*Jc["E", -2])*G[0, 2, y] + ((3/100)*Jc["E", -2])*G[1, 1, y] + ((-3/50)*Jc["E", -2])*G[1, 2, y] + ((1/50)*Jc["A", -2] + (3/400)*Jc["E", -1] + (-1/100)*Jc["E", -2])*G[1, y] + ((-3/100)*Jc["E", -2])*G[2, 1, y] + ((3/50)*Jc["E", -2])*G[2, 2, y] + ((-3/200)*Jc["E", -1] + (1/50)*Jc["E", -2])*G[2, y],
  ((17/352)*Jc["A", -1] + (799/1760)*Jc["A", -2] + (51/1760)*Jc["A", 0] + (-17/1760)*Jc["B", -1] + (357/1760)*Jc["B", -2] + (17/880)*Jc["B", 0] + (5/176)*Jc["E", -1] + (-15/88)*Jc["E", -2] + (-15/704)*Jc["E", 0]) + ((45/88)*Jc["A", -2] + (15/44)*Jc["B", -2] + (-15/88)*Jc["E", -2])*G[0, 1 + I, y] + ((45/88)*Jc["A", -2] + (15/44)*Jc["B", -2] + (-15/88)*Jc["E", -2])*G[0, 1 - I, y] + ((-21/44)*Jc["A", -2] + (-7/22)*Jc["B", -2] + (21/88)*Jc["E", -2])*G[0, 1, y] + ((-15/88)*Jc["E", -2])*G[0, 2, y] + ((45/44)*Jc["A", -2] + (15/22)*Jc["B", -2] + (-15/44)*Jc["E", -2])*G[1 + I, 1 + I, y] + ((45/44)*Jc["A", -2] + (15/22)*Jc["B", -2] + (-15/44)*Jc["E", -2])*G[1 + I, 1 - I, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (45/88)*Jc["E", -2])*G[1 + I, 1, y] + ((-15/44)*Jc["E", -2])*G[1 + I, 2, y] + ((-45/176)*Jc["A", -1] + (-15/176)*Jc["A", -2] + (-15/88)*Jc["B", -1] + (15/176)*Jc["B", -2] + (15/176)*Jc["E", -1] + (-5/44)*Jc["E", -2])*G[1 + I, y] + ((45/44)*Jc["A", -2] + (15/22)*Jc["B", -2] + (-15/44)*Jc["E", -2])*G[1 - I, 1 + I, y] + ((45/44)*Jc["A", -2] + (15/22)*Jc["B", -2] + (-15/44)*Jc["E", -2])*G[1 - I, 1 - I, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (45/88)*Jc["E", -2])*G[1 - I, 1, y] + ((-15/44)*Jc["E", -2])*G[1 - I, 2, y] + ((-45/176)*Jc["A", -1] + (-15/176)*Jc["A", -2] + (-15/88)*Jc["B", -1] + (15/176)*Jc["B", -2] + (15/176)*Jc["E", -1] + (-5/44)*Jc["E", -2])*G[1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 1, y] + ((6/11)*Jc["E", -2])*G[1, 2, y] + ((3/11)*Jc["A", -1] + (-3/22)*Jc["A", -2] + (2/11)*Jc["B", -1] + (-1/11)*Jc["B", -2] + (-3/22)*Jc["E", -1] + (2/11)*Jc["E", -2])*G[1, y] + ((45/88)*Jc["A", -2] + (15/44)*Jc["B", -2] + (-15/88)*Jc["E", -2])*G[2, 1 + I, y] + ((45/88)*Jc["A", -2] + (15/44)*Jc["B", -2] + (-15/88)*Jc["E", -2])*G[2, 1 - I, y] + ((-21/44)*Jc["A", -2] + (-7/22)*Jc["B", -2] + (21/88)*Jc["E", -2])*G[2, 1, y] + ((-15/88)*Jc["E", -2])*G[2, 2, y] + ((15/176)*Jc["E", -1] + (-5/44)*Jc["E", -2])*G[2, y],
  ((37/2816)*Jc["A", -1] + (1739/14080)*Jc["A", -2] + (111/14080)*Jc["A", 0] + (-37/14080)*Jc["B", -1] + (777/14080)*Jc["B", -2] + (37/7040)*Jc["B", 0] + (9/1408)*Jc["E", -1] + (-27/704)*Jc["E", -2] + (-27/5632)*Jc["E", 0]) + ((81/704)*Jc["A", -2] + (27/352)*Jc["B", -2] + (-27/704)*Jc["E", -2])*G[0, 1 + I, y] + ((81/704)*Jc["A", -2] + (27/352)*Jc["B", -2] + (-27/704)*Jc["E", -2])*G[0, 1 - I, y] + ((-3/32)*Jc["A", -2] + (-1/16)*Jc["B", -2] + (3/64)*Jc["E", -2])*G[0, 1, y] + ((-27/704)*Jc["E", -2])*G[0, 2, y] + ((81/352)*Jc["A", -2] + (27/176)*Jc["B", -2] + (-27/352)*Jc["E", -2])*G[1 + I, 1 + I, y] + ((81/352)*Jc["A", -2] + (27/176)*Jc["B", -2] + (-27/352)*Jc["E", -2])*G[1 + I, 1 - I, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (81/704)*Jc["E", -2])*G[1 + I, 1, y] + ((-27/352)*Jc["E", -2])*G[1 + I, 2, y] + ((-81/1408)*Jc["A", -1] + (-27/1408)*Jc["A", -2] + (-27/704)*Jc["B", -1] + (27/1408)*Jc["B", -2] + (27/1408)*Jc["E", -1] + (-9/352)*Jc["E", -2])*G[1 + I, y] + ((81/352)*Jc["A", -2] + (27/176)*Jc["B", -2] + (-27/352)*Jc["E", -2])*G[1 - I, 1 + I, y] + ((81/352)*Jc["A", -2] + (27/176)*Jc["B", -2] + (-27/352)*Jc["E", -2])*G[1 - I, 1 - I, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (81/704)*Jc["E", -2])*G[1 - I, 1, y] + ((-27/352)*Jc["E", -2])*G[1 - I, 2, y] + ((-81/1408)*Jc["A", -1] + (-27/1408)*Jc["A", -2] + (-27/704)*Jc["B", -1] + (27/1408)*Jc["B", -2] + (27/1408)*Jc["E", -1] + (-9/352)*Jc["E", -2])*G[1 - I, y] + ((-9/22)*Jc["A", -2] + (-3/11)*Jc["B", -2] + (3/22)*Jc["E", -2])*G[1, 1 + I, y] + ((-9/22)*Jc["A", -2] + (-3/11)*Jc["B", -2] + (3/22)*Jc["E", -2])*G[1, 1 - I, y] + ((3/11)*Jc["A", -2] + (2/11)*Jc["B", -2] + (-3/22)*Jc["E", -2])*G[1, 1, y] + ((3/22)*Jc["E", -2])*G[1, 2, y] + ((3/44)*Jc["A", -1] + (-5/176)*Jc["A", -2] + (1/22)*Jc["B", -1] + (-1/44)*Jc["B", -2] + (-3/88)*Jc["E", -1] + (1/22)*Jc["E", -2])*G[1, y] + ((81/704)*Jc["A", -2] + (27/352)*Jc["B", -2] + (-27/704)*Jc["E", -2])*G[2, 1 + I, y] + ((81/704)*Jc["A", -2] + (27/352)*Jc["B", -2] + (-27/704)*Jc["E", -2])*G[2, 1 - I, y] + ((-3/32)*Jc["A", -2] + (-1/16)*Jc["B", -2] + (3/64)*Jc["E", -2])*G[2, 1, y] + ((-27/704)*Jc["E", -2])*G[2, 2, y] + ((27/1408)*Jc["E", -1] + (-9/352)*Jc["E", -2])*G[2, y],
  ((-1/2)*Jc["A", -2] + (-1/2)*Jc["F", -2] + (1/2)*Jc["G", -2])*G[1, y],
  0,
  ((-1/4)*Jc["F", -1] + (-7/8)*Jc["F", -2] + (-1/4)*Jc["G", -1] + (-7/6)*Jc["G", -2]) + ((1)*Jc["F", -2] + (1)*Jc["G", -2])*G[1, y]
};
gSol[-1] = {
  ((1/9)*Jc["A", -1] + (25/36)*Jc["A", -2] + (1/36)*Jc["A", 0]),
  ((21/220)*Jc["F", -1] + (147/220)*Jc["F", -2] + (3/110)*Jc["F", 0]),
  ((1/15)*Jc["A", -1] + (5/12)*Jc["A", -2] + (1/60)*Jc["A", 0]) + ((1/15)*Jc["A", -2])*G[0, 1, y] + ((-1/15)*Jc["A", -2])*G[1, 1, y] + ((-1/30)*Jc["A", -1] + (-2/15)*Jc["A", -2])*G[1, y] + ((1/15)*Jc["A", -2])*G[2, 1, y],
  ((-22/9)*Jc["G", -1] + (-132/7)*Jc["G", -2] + (-11/21)*Jc["G", 0]) + ((396/35)*Jc["G", -2])*G[0, 1, y] + ((-748/105)*Jc["G", -2])*G[1, 1, y] + ((-66/35)*Jc["G", -1] + (-44/5)*Jc["G", -2])*G[1, y] + ((396/35)*Jc["G", -2])*G[2, 1, y],
  ((44/45)*Jc["G", -1] + (264/35)*Jc["G", -2] + (22/105)*Jc["G", 0]) + ((-22/5)*Jc["G", -2])*G[0, 1, y] + ((286/105)*Jc["G", -2])*G[1, 1, y] + ((11/15)*Jc["G", -1] + (154/45)*Jc["G", -2])*G[1, y] + ((-22/5)*Jc["G", -2])*G[2, 1, y],
  ((8/85)*Jc["E", -1] + (112/255)*Jc["E", -2] + (-4/255)*Jc["E", 0] + (1/85)*Jc["E", 1]),
  ((-9/220)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-9/220)*Jc["A", 0] + (3/220)*Jc["A", 1] + (21/220)*Jc["B", -1] + (27/55)*Jc["B", -2] + (-1/220)*Jc["B", 0] + (1/110)*Jc["B", 1]),
  ((7/180)*Jc["G", -1] + (3/10)*Jc["G", -2] + (1/120)*Jc["G", 0]) + ((3/5)*Jc["F", -2] + (6/5)*Jc["G", -2])*G[0, 1, y] + ((-3/5)*Jc["F", -2] + (-19/15)*Jc["G", -2])*G[1, 1, y] + ((3/10)*Jc["F", -1] + (21/20)*Jc["F", -2] + (1/5)*Jc["G", -1] + (14/15)*Jc["G", -2])*G[1, y] + ((3/5)*Jc["F", -2] + (6/5)*Jc["G", -2])*G[2, 1, y],
  ((7/80)*Jc["F", -1] + (49/80)*Jc["F", -2] + (1/40)*Jc["F", 0]) + ((2/5)*Jc["F", -2])*G[0, 1, y] + ((-2/5)*Jc["F", -2])*G[1, 1, y] + ((-1/10)*Jc["F", -1] + (-7/20)*Jc["F", -2])*G[1, y] + ((2/5)*Jc["F", -2])*G[2, 1, y],
  ((1/25)*Jc["A", -1] + (1/4)*Jc["A", -2] + (1/100)*Jc["A", 0]) + ((2/25)*Jc["A", -2])*G[0, 1, y] + ((-1/25)*Jc["A", -1] + (-4/25)*Jc["A", -2])*G[1, y] + ((2/25)*Jc["A", -2])*G[2, 1, y],
  ((125/672)*Jc["A", -1] + (3125/2688)*Jc["A", -2] + (125/2688)*Jc["A", 0] + (125/896)*Jc["E", -1] + (125/192)*Jc["E", -2] + (-125/5376)*Jc["E", 0] + (125/7168)*Jc["E", 1]) + ((425/896)*Jc["E", -2])*G[0, 0, 1, y] + ((-125/56)*Jc["E", -2])*G[0, 0, 2, y] + ((-1075/896)*Jc["E", -2])*G[0, 1, 1, y] + ((1075/224)*Jc["E", -2])*G[0, 1, 2, y] + ((575/672)*Jc["A", -2] + (-1075/1792)*Jc["E", -1] + (1075/1344)*Jc["E", -2] + (-575/336)*Jc["G", -2])*G[0, 1, y] + ((425/896)*Jc["E", -2])*G[0, 2, 1, y] + ((-125/56)*Jc["E", -2])*G[0, 2, 2, y] + ((125/224)*Jc["E", -1] + (-125/168)*Jc["E", -2])*G[0, 2, y] + ((1625/896)*Jc["E", -2])*G[1, 0, 1, y] + ((-325/112)*Jc["E", -2])*G[1, 0, 2, y] + ((-325/896)*Jc["E", -2])*G[1, 1, 1, y] + ((325/224)*Jc["E", -2])*G[1, 1, 2, y] + ((-325/672)*Jc["A", -2] + (-325/1792)*Jc["E", -1] + (325/1344)*Jc["E", -2] + (25/112)*Jc["G", -2])*G[1, 1, y] + ((1625/896)*Jc["E", -2])*G[1, 2, 1, y] + ((-325/112)*Jc["E", -2])*G[1, 2, 2, y] + ((325/448)*Jc["E", -1] + (-325/336)*Jc["E", -2])*G[1, 2, y] + ((575/1344)*Jc["A", -1] + (575/336)*Jc["A", -2] + (325/2688)*Jc["E", -1] + (-325/448)*Jc["E", -2] + (-325/3584)*Jc["E", 0] + (-575/672)*Jc["G", -1] + (-575/144)*Jc["G", -2])*G[1, y] + ((425/896)*Jc["E", -2])*G[2, 0, 1, y] + ((-125/56)*Jc["E", -2])*G[2, 0, 2, y] + ((-1075/896)*Jc["E", -2])*G[2, 1, 1, y] + ((1075/224)*Jc["E", -2])*G[2, 1, 2, y] + ((575/672)*Jc["A", -2] + (-1075/1792)*Jc["E", -1] + (1075/1344)*Jc["E", -2] + (-575/336)*Jc["G", -2])*G[2, 1, y] + ((425/896)*Jc["E", -2])*G[2, 2, 1, y] + ((-125/56)*Jc["E", -2])*G[2, 2, 2, y] + ((125/224)*Jc["E", -1] + (-125/168)*Jc["E", -2])*G[2, 2, y] + ((125/672)*Jc["E", -1] + (-125/112)*Jc["E", -2] + (-125/896)*Jc["E", 0])*G[2, y],
  ((25/336)*Jc["A", -1] + (625/1344)*Jc["A", -2] + (25/1344)*Jc["A", 0] + (25/448)*Jc["E", -1] + (25/96)*Jc["E", -2] + (-25/2688)*Jc["E", 0] + (25/3584)*Jc["E", 1]) + ((325/448)*Jc["E", -2])*G[0, 0, 1, y] + ((-25/28)*Jc["E", -2])*G[0, 0, 2, y] + ((25/448)*Jc["E", -2])*G[0, 1, 1, y] + ((-25/112)*Jc["E", -2])*G[0, 1, 2, y] + ((-125/336)*Jc["A", -2] + (25/896)*Jc["E", -1] + (-25/672)*Jc["E", -2] + (125/168)*Jc["G", -2])*G[0, 1, y] + ((325/448)*Jc["E", -2])*G[0, 2, 1, y] + ((-25/28)*Jc["E", -2])*G[0, 2, 2, y] + ((25/112)*Jc["E", -1] + (-25/84)*Jc["E", -2])*G[0, 2, y] + ((-125/64)*Jc["E", -2])*G[1, 0, 1, y] + ((25/8)*Jc["E", -2])*G[1, 0, 2, y] + ((25/64)*Jc["E", -2])*G[1, 1, 1, y] + ((-25/16)*Jc["E", -2])*G[1, 1, 2, y] + ((25/48)*Jc["A", -2] + (25/128)*Jc["E", -1] + (-25/96)*Jc["E", -2] + (-75/56)*Jc["G", -2])*G[1, 1, y] + ((-125/64)*Jc["E", -2])*G[1, 2, 1, y] + ((25/8)*Jc["E", -2])*G[1, 2, 2, y] + ((-25/32)*Jc["E", -1] + (25/24)*Jc["E", -2])*G[1, 2, y] + ((-125/672)*Jc["A", -1] + (-125/168)*Jc["A", -2] + (-25/192)*Jc["E", -1] + (25/32)*Jc["E", -2] + (25/256)*Jc["E", 0] + (125/336)*Jc["G", -1] + (125/72)*Jc["G", -2])*G[1, y] + ((325/448)*Jc["E", -2])*G[2, 0, 1, y] + ((-25/28)*Jc["E", -2])*G[2, 0, 2, y] + ((25/448)*Jc["E", -2])*G[2, 1, 1, y] + ((-25/112)*Jc["E", -2])*G[2, 1, 2, y] + ((-125/336)*Jc["A", -2] + (25/896)*Jc["E", -1] + (-25/672)*Jc["E", -2] + (125/168)*Jc["G", -2])*G[2, 1, y] + ((325/448)*Jc["E", -2])*G[2, 2, 1, y] + ((-25/28)*Jc["E", -2])*G[2, 2, 2, y] + ((25/112)*Jc["E", -1] + (-25/84)*Jc["E", -2])*G[2, 2, y] + ((25/336)*Jc["E", -1] + (-25/56)*Jc["E", -2] + (-25/448)*Jc["E", 0])*G[2, y],
  ((-1/50)*Jc["A", -1] + (-1/8)*Jc["A", -2] + (-1/200)*Jc["A", 0] + (3/200)*Jc["E", -1] + (7/100)*Jc["E", -2] + (-1/400)*Jc["E", 0] + (3/1600)*Jc["E", 1]) + ((3/25)*Jc["E", -2])*G[0, 0, 1, y] + ((-6/25)*Jc["E", -2])*G[0, 0, 2, y] + ((-3/25)*Jc["E", -2])*G[0, 1, 1, y] + ((6/25)*Jc["E", -2])*G[0, 1, 2, y] + ((-1/25)*Jc["A", -2] + (-3/100)*Jc["E", -1] + (1/25)*Jc["E", -2])*G[0, 1, y] + ((3/25)*Jc["E", -2])*G[0, 2, 1, y] + ((-6/25)*Jc["E", -2])*G[0, 2, 2, y] + ((3/50)*Jc["E", -1] + (-2/25)*Jc["E", -2])*G[0, 2, y] + ((-3/25)*Jc["E", -2])*G[1, 0, 1, y] + ((6/25)*Jc["E", -2])*G[1, 0, 2, y] + ((3/25)*Jc["E", -2])*G[1, 1, 1, y] + ((-6/25)*Jc["E", -2])*G[1, 1, 2, y] + ((3/100)*Jc["E", -1] + (-1/25)*Jc["E", -2])*G[1, 1, y] + ((-3/25)*Jc["E", -2])*G[1, 2, 1, y] + ((6/25)*Jc["E", -2])*G[1, 2, 2, y] + ((-3/50)*Jc["E", -1] + (2/25)*Jc["E", -2])*G[1, 2, y] + ((1/50)*Jc["A", -1] + (2/25)*Jc["A", -2] + (-1/100)*Jc["E", -1] + (3/50)*Jc["E", -2] + (3/400)*Jc["E", 0])*G[1, y] + ((3/25)*Jc["E", -2])*G[2, 0, 1, y] + ((-6/25)*Jc["E", -2])*G[2, 0, 2, y] + ((-3/25)*Jc["E", -2])*G[2, 1, 1, y] + ((6/25)*Jc["E", -2])*G[2, 1, 2, y] + ((-1/25)*Jc["A", -2] + (-3/100)*Jc["E", -1] + (1/25)*Jc["E", -2])*G[2, 1, y] + ((3/25)*Jc["E", -2])*G[2, 2, 1, y] + ((-6/25)*Jc["E", -2])*G[2, 2, 2, y] + ((3/50)*Jc["E", -1] + (-2/25)*Jc["E", -2])*G[2, 2, y] + ((1/50)*Jc["E", -1] + (-3/25)*Jc["E", -2] + (-3/200)*Jc["E", 0])*G[2, y],
  ((799/1760)*Jc["A", -1] + (85/32)*Jc["A", -2] + (17/352)*Jc["A", 0] + (51/1760)*Jc["A", 1] + (357/1760)*Jc["B", -1] + (459/440)*Jc["B", -2] + (-17/1760)*Jc["B", 0] + (17/880)*Jc["B", 1] + (-15/88)*Jc["E", -1] + (-35/44)*Jc["E", -2] + (5/176)*Jc["E", 0] + (-15/704)*Jc["E", 1]) + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[0, 0, 1 + I, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[0, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 0, 1, y] + ((15/44)*Jc["E", -2])*G[0, 0, 2, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[0, 1 + I, 1, y] + ((15/22)*Jc["E", -2])*G[0, 1 + I, 2, y] + ((45/88)*Jc["A", -1] + (15/88)*Jc["A", -2] + (15/44)*Jc["B", -1] + (-15/88)*Jc["B", -2] + (-15/88)*Jc["E", -1] + (5/22)*Jc["E", -2])*G[0, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[0, 1 - I, 1, y] + ((15/22)*Jc["E", -2])*G[0, 1 - I, 2, y] + ((45/88)*Jc["A", -1] + (15/88)*Jc["A", -2] + (15/44)*Jc["B", -1] + (-15/88)*Jc["B", -2] + (-15/88)*Jc["E", -1] + (5/22)*Jc["E", -2])*G[0, 1 - I, y] + ((63/22)*Jc["A", -2] + (21/11)*Jc["B", -2] + (-21/22)*Jc["E", -2])*G[0, 1, 1 + I, y] + ((63/22)*Jc["A", -2] + (21/11)*Jc["B", -2] + (-21/22)*Jc["E", -2])*G[0, 1, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[0, 1, 1, y] + ((-21/22)*Jc["E", -2])*G[0, 1, 2, y] + ((-21/44)*Jc["A", -1] + (13/44)*Jc["A", -2] + (-7/22)*Jc["B", -1] + (7/44)*Jc["B", -2] + (21/88)*Jc["E", -1] + (-7/22)*Jc["E", -2])*G[0, 1, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[0, 2, 1 + I, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[0, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 2, 1, y] + ((15/44)*Jc["E", -2])*G[0, 2, 2, y] + ((-15/88)*Jc["E", -1] + (5/22)*Jc["E", -2])*G[0, 2, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[1 + I, 0, 1, y] + ((15/22)*Jc["E", -2])*G[1 + I, 0, 2, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, y] + ((15/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, y] + ((45/44)*Jc["A", -1] + (15/44)*Jc["A", -2] + (15/22)*Jc["B", -1] + (-15/44)*Jc["B", -2] + (-15/44)*Jc["E", -1] + (5/11)*Jc["E", -2])*G[1 + I, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, y] + ((15/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, y] + ((45/44)*Jc["A", -1] + (15/44)*Jc["A", -2] + (15/22)*Jc["B", -1] + (-15/44)*Jc["B", -2] + (-15/44)*Jc["E", -1] + (5/11)*Jc["E", -2])*G[1 + I, 1 - I, y] + ((135/22)*Jc["A", -2] + (45/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, y] + ((135/22)*Jc["A", -2] + (45/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 + I, 1, 1, y] + ((-45/22)*Jc["E", -2])*G[1 + I, 1, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (45/88)*Jc["E", -1] + (-15/22)*Jc["E", -2])*G[1 + I, 1, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[1 + I, 2, 1, y] + ((15/22)*Jc["E", -2])*G[1 + I, 2, 2, y] + ((-15/44)*Jc["E", -1] + (5/11)*Jc["E", -2])*G[1 + I, 2, y] + ((-15/176)*Jc["A", -1] + (-465/176)*Jc["A", -2] + (-45/176)*Jc["A", 0] + (15/176)*Jc["B", -1] + (-315/176)*Jc["B", -2] + (-15/88)*Jc["B", 0] + (-5/44)*Jc["E", -1] + (15/22)*Jc["E", -2] + (15/176)*Jc["E", 0])*G[1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[1 - I, 0, 1, y] + ((15/22)*Jc["E", -2])*G[1 - I, 0, 2, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, y] + ((15/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, y] + ((45/44)*Jc["A", -1] + (15/44)*Jc["A", -2] + (15/22)*Jc["B", -1] + (-15/44)*Jc["B", -2] + (-15/44)*Jc["E", -1] + (5/11)*Jc["E", -2])*G[1 - I, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, y] + ((15/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, y] + ((45/44)*Jc["A", -1] + (15/44)*Jc["A", -2] + (15/22)*Jc["B", -1] + (-15/44)*Jc["B", -2] + (-15/44)*Jc["E", -1] + (5/11)*Jc["E", -2])*G[1 - I, 1 - I, y] + ((135/22)*Jc["A", -2] + (45/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, y] + ((135/22)*Jc["A", -2] + (45/11)*Jc["B", -2] + (-45/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 - I, 1, 1, y] + ((-45/22)*Jc["E", -2])*G[1 - I, 1, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (45/88)*Jc["E", -1] + (-15/22)*Jc["E", -2])*G[1 - I, 1, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[1 - I, 2, 1, y] + ((15/22)*Jc["E", -2])*G[1 - I, 2, 2, y] + ((-15/44)*Jc["E", -1] + (5/11)*Jc["E", -2])*G[1 - I, 2, y] + ((-15/176)*Jc["A", -1] + (-465/176)*Jc["A", -2] + (-45/176)*Jc["A", 0] + (15/176)*Jc["B", -1] + (-315/176)*Jc["B", -2] + (-15/88)*Jc["B", 0] + (-5/44)*Jc["E", -1] + (15/22)*Jc["E", -2] + (15/176)*Jc["E", 0])*G[1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, y] + ((-3/22)*Jc["A", -1] + (21/11)*Jc["A", -2] + (3/11)*Jc["A", 0] + (-1/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (2/11)*Jc["B", 0] + (2/11)*Jc["E", -1] + (-12/11)*Jc["E", -2] + (-3/22)*Jc["E", 0])*G[1, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[2, 0, 1 + I, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[2, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 0, 1, y] + ((15/44)*Jc["E", -2])*G[2, 0, 2, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[2, 1 + I, 1, y] + ((15/22)*Jc["E", -2])*G[2, 1 + I, 2, y] + ((45/88)*Jc["A", -1] + (15/88)*Jc["A", -2] + (15/44)*Jc["B", -1] + (-15/88)*Jc["B", -2] + (-15/88)*Jc["E", -1] + (5/22)*Jc["E", -2])*G[2, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, y] + ((-45/22)*Jc["A", -2] + (-15/11)*Jc["B", -2] + (15/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-45/44)*Jc["E", -2])*G[2, 1 - I, 1, y] + ((15/22)*Jc["E", -2])*G[2, 1 - I, 2, y] + ((45/88)*Jc["A", -1] + (15/88)*Jc["A", -2] + (15/44)*Jc["B", -1] + (-15/88)*Jc["B", -2] + (-15/88)*Jc["E", -1] + (5/22)*Jc["E", -2])*G[2, 1 - I, y] + ((63/22)*Jc["A", -2] + (21/11)*Jc["B", -2] + (-21/22)*Jc["E", -2])*G[2, 1, 1 + I, y] + ((63/22)*Jc["A", -2] + (21/11)*Jc["B", -2] + (-21/22)*Jc["E", -2])*G[2, 1, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[2, 1, 1, y] + ((-21/22)*Jc["E", -2])*G[2, 1, 2, y] + ((-21/44)*Jc["A", -1] + (13/44)*Jc["A", -2] + (-7/22)*Jc["B", -1] + (7/44)*Jc["B", -2] + (21/88)*Jc["E", -1] + (-7/22)*Jc["E", -2])*G[2, 1, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[2, 2, 1 + I, y] + ((-45/44)*Jc["A", -2] + (-15/22)*Jc["B", -2] + (15/44)*Jc["E", -2])*G[2, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 2, 1, y] + ((15/44)*Jc["E", -2])*G[2, 2, 2, y] + ((-15/88)*Jc["E", -1] + (5/22)*Jc["E", -2])*G[2, 2, y] + ((-5/44)*Jc["E", -1] + (15/22)*Jc["E", -2] + (15/176)*Jc["E", 0])*G[2, y],
  ((1739/14080)*Jc["A", -1] + (185/256)*Jc["A", -2] + (37/2816)*Jc["A", 0] + (111/14080)*Jc["A", 1] + (777/14080)*Jc["B", -1] + (999/3520)*Jc["B", -2] + (-37/14080)*Jc["B", 0] + (37/7040)*Jc["B", 1] + (-27/704)*Jc["E", -1] + (-63/352)*Jc["E", -2] + (9/1408)*Jc["E", 0] + (-27/5632)*Jc["E", 1]) + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[0, 0, 1 + I, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[0, 0, 1 - I, y] + ((3/11)*Jc["A", -2] + (2/11)*Jc["B", -2] + (-3/22)*Jc["E", -2])*G[0, 0, 1, y] + ((27/352)*Jc["E", -2])*G[0, 0, 2, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[0, 1 + I, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[0, 1 + I, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[0, 1 + I, 1, y] + ((27/176)*Jc["E", -2])*G[0, 1 + I, 2, y] + ((81/704)*Jc["A", -1] + (27/704)*Jc["A", -2] + (27/352)*Jc["B", -1] + (-27/704)*Jc["B", -2] + (-27/704)*Jc["E", -1] + (9/176)*Jc["E", -2])*G[0, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[0, 1 - I, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[0, 1 - I, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[0, 1 - I, 1, y] + ((27/176)*Jc["E", -2])*G[0, 1 - I, 2, y] + ((81/704)*Jc["A", -1] + (27/704)*Jc["A", -2] + (27/352)*Jc["B", -1] + (-27/704)*Jc["B", -2] + (-27/704)*Jc["E", -1] + (9/176)*Jc["E", -2])*G[0, 1 - I, y] + ((9/16)*Jc["A", -2] + (3/8)*Jc["B", -2] + (-3/16)*Jc["E", -2])*G[0, 1, 1 + I, y] + ((9/16)*Jc["A", -2] + (3/8)*Jc["B", -2] + (-3/16)*Jc["E", -2])*G[0, 1, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[0, 1, 1, y] + ((-3/16)*Jc["E", -2])*G[0, 1, 2, y] + ((-3/32)*Jc["A", -1] + (25/352)*Jc["A", -2] + (-1/16)*Jc["B", -1] + (1/32)*Jc["B", -2] + (3/64)*Jc["E", -1] + (-1/16)*Jc["E", -2])*G[0, 1, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[0, 2, 1 + I, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[0, 2, 1 - I, y] + ((3/11)*Jc["A", -2] + (2/11)*Jc["B", -2] + (-3/22)*Jc["E", -2])*G[0, 2, 1, y] + ((27/352)*Jc["E", -2])*G[0, 2, 2, y] + ((-27/704)*Jc["E", -1] + (9/176)*Jc["E", -2])*G[0, 2, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 + I, 0, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 + I, 0, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[1 + I, 0, 1, y] + ((27/176)*Jc["E", -2])*G[1 + I, 0, 2, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 + I, 1 + I, 1, y] + ((27/88)*Jc["E", -2])*G[1 + I, 1 + I, 2, y] + ((81/352)*Jc["A", -1] + (27/352)*Jc["A", -2] + (27/176)*Jc["B", -1] + (-27/352)*Jc["B", -2] + (-27/352)*Jc["E", -1] + (9/88)*Jc["E", -2])*G[1 + I, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 + I, 1 - I, 1, y] + ((27/88)*Jc["E", -2])*G[1 + I, 1 - I, 2, y] + ((81/352)*Jc["A", -1] + (27/352)*Jc["A", -2] + (27/176)*Jc["B", -1] + (-27/352)*Jc["B", -2] + (-27/352)*Jc["E", -1] + (9/88)*Jc["E", -2])*G[1 + I, 1 - I, y] + ((243/176)*Jc["A", -2] + (81/88)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 + I, 1, 1 + I, y] + ((243/176)*Jc["A", -2] + (81/88)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 + I, 1, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 + I, 1, 1, y] + ((-81/176)*Jc["E", -2])*G[1 + I, 1, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (81/704)*Jc["E", -1] + (-27/176)*Jc["E", -2])*G[1 + I, 1, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 + I, 2, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 + I, 2, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[1 + I, 2, 1, y] + ((27/176)*Jc["E", -2])*G[1 + I, 2, 2, y] + ((-27/352)*Jc["E", -1] + (9/88)*Jc["E", -2])*G[1 + I, 2, y] + ((-27/1408)*Jc["A", -1] + (-837/1408)*Jc["A", -2] + (-81/1408)*Jc["A", 0] + (27/1408)*Jc["B", -1] + (-567/1408)*Jc["B", -2] + (-27/704)*Jc["B", 0] + (-9/352)*Jc["E", -1] + (27/176)*Jc["E", -2] + (27/1408)*Jc["E", 0])*G[1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 - I, 0, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 - I, 0, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[1 - I, 0, 1, y] + ((27/176)*Jc["E", -2])*G[1 - I, 0, 2, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 - I, 1 + I, 1, y] + ((27/88)*Jc["E", -2])*G[1 - I, 1 + I, 2, y] + ((81/352)*Jc["A", -1] + (27/352)*Jc["A", -2] + (27/176)*Jc["B", -1] + (-27/352)*Jc["B", -2] + (-27/352)*Jc["E", -1] + (9/88)*Jc["E", -2])*G[1 - I, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 - I, 1 - I, 1, y] + ((27/88)*Jc["E", -2])*G[1 - I, 1 - I, 2, y] + ((81/352)*Jc["A", -1] + (27/352)*Jc["A", -2] + (27/176)*Jc["B", -1] + (-27/352)*Jc["B", -2] + (-27/352)*Jc["E", -1] + (9/88)*Jc["E", -2])*G[1 - I, 1 - I, y] + ((243/176)*Jc["A", -2] + (81/88)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 - I, 1, 1 + I, y] + ((243/176)*Jc["A", -2] + (81/88)*Jc["B", -2] + (-81/176)*Jc["E", -2])*G[1 - I, 1, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 - I, 1, 1, y] + ((-81/176)*Jc["E", -2])*G[1 - I, 1, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (81/704)*Jc["E", -1] + (-27/176)*Jc["E", -2])*G[1 - I, 1, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 - I, 2, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[1 - I, 2, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[1 - I, 2, 1, y] + ((27/176)*Jc["E", -2])*G[1 - I, 2, 2, y] + ((-27/352)*Jc["E", -1] + (9/88)*Jc["E", -2])*G[1 - I, 2, y] + ((-27/1408)*Jc["A", -1] + (-837/1408)*Jc["A", -2] + (-81/1408)*Jc["A", 0] + (27/1408)*Jc["B", -1] + (-567/1408)*Jc["B", -2] + (-27/704)*Jc["B", 0] + (-9/352)*Jc["E", -1] + (27/176)*Jc["E", -2] + (27/1408)*Jc["E", 0])*G[1 - I, y] + ((9/11)*Jc["A", -2] + (6/11)*Jc["B", -2] + (-3/11)*Jc["E", -2])*G[1, 0, 1 + I, y] + ((9/11)*Jc["A", -2] + (6/11)*Jc["B", -2] + (-3/11)*Jc["E", -2])*G[1, 0, 1 - I, y] + ((-12/11)*Jc["A", -2] + (-8/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 0, 1, y] + ((-3/11)*Jc["E", -2])*G[1, 0, 2, y] + ((18/11)*Jc["A", -2] + (12/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, y] + ((18/11)*Jc["A", -2] + (12/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (9/11)*Jc["E", -2])*G[1, 1 + I, 1, y] + ((-6/11)*Jc["E", -2])*G[1, 1 + I, 2, y] + ((-9/22)*Jc["A", -1] + (-3/22)*Jc["A", -2] + (-3/11)*Jc["B", -1] + (3/22)*Jc["B", -2] + (3/22)*Jc["E", -1] + (-2/11)*Jc["E", -2])*G[1, 1 + I, y] + ((18/11)*Jc["A", -2] + (12/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, y] + ((18/11)*Jc["A", -2] + (12/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (9/11)*Jc["E", -2])*G[1, 1 - I, 1, y] + ((-6/11)*Jc["E", -2])*G[1, 1 - I, 2, y] + ((-9/22)*Jc["A", -1] + (-3/22)*Jc["A", -2] + (-3/11)*Jc["B", -1] + (3/22)*Jc["B", -2] + (3/22)*Jc["E", -1] + (-2/11)*Jc["E", -2])*G[1, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 1, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 1, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 1, 1, y] + ((6/11)*Jc["E", -2])*G[1, 1, 2, y] + ((3/11)*Jc["A", -1] + (1/11)*Jc["A", -2] + (2/11)*Jc["B", -1] + (-1/11)*Jc["B", -2] + (-3/22)*Jc["E", -1] + (2/11)*Jc["E", -2])*G[1, 1, y] + ((9/11)*Jc["A", -2] + (6/11)*Jc["B", -2] + (-3/11)*Jc["E", -2])*G[1, 2, 1 + I, y] + ((9/11)*Jc["A", -2] + (6/11)*Jc["B", -2] + (-3/11)*Jc["E", -2])*G[1, 2, 1 - I, y] + ((-12/11)*Jc["A", -2] + (-8/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 2, 1, y] + ((-3/11)*Jc["E", -2])*G[1, 2, 2, y] + ((3/22)*Jc["E", -1] + (-2/11)*Jc["E", -2])*G[1, 2, y] + ((-5/176)*Jc["A", -1] + (1/2)*Jc["A", -2] + (3/44)*Jc["A", 0] + (-1/44)*Jc["B", -1] + (21/44)*Jc["B", -2] + (1/22)*Jc["B", 0] + (1/22)*Jc["E", -1] + (-3/11)*Jc["E", -2] + (-3/88)*Jc["E", 0])*G[1, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[2, 0, 1 + I, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[2, 0, 1 - I, y] + ((3/11)*Jc["A", -2] + (2/11)*Jc["B", -2] + (-3/22)*Jc["E", -2])*G[2, 0, 1, y] + ((27/352)*Jc["E", -2])*G[2, 0, 2, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[2, 1 + I, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[2, 1 + I, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[2, 1 + I, 1, y] + ((27/176)*Jc["E", -2])*G[2, 1 + I, 2, y] + ((81/704)*Jc["A", -1] + (27/704)*Jc["A", -2] + (27/352)*Jc["B", -1] + (-27/704)*Jc["B", -2] + (-27/704)*Jc["E", -1] + (9/176)*Jc["E", -2])*G[2, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[2, 1 - I, 1 + I, y] + ((-81/176)*Jc["A", -2] + (-27/88)*Jc["B", -2] + (27/176)*Jc["E", -2])*G[2, 1 - I, 1 - I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-81/352)*Jc["E", -2])*G[2, 1 - I, 1, y] + ((27/176)*Jc["E", -2])*G[2, 1 - I, 2, y] + ((81/704)*Jc["A", -1] + (27/704)*Jc["A", -2] + (27/352)*Jc["B", -1] + (-27/704)*Jc["B", -2] + (-27/704)*Jc["E", -1] + (9/176)*Jc["E", -2])*G[2, 1 - I, y] + ((9/16)*Jc["A", -2] + (3/8)*Jc["B", -2] + (-3/16)*Jc["E", -2])*G[2, 1, 1 + I, y] + ((9/16)*Jc["A", -2] + (3/8)*Jc["B", -2] + (-3/16)*Jc["E", -2])*G[2, 1, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[2, 1, 1, y] + ((-3/16)*Jc["E", -2])*G[2, 1, 2, y] + ((-3/32)*Jc["A", -1] + (25/352)*Jc["A", -2] + (-1/16)*Jc["B", -1] + (1/32)*Jc["B", -2] + (3/64)*Jc["E", -1] + (-1/16)*Jc["E", -2])*G[2, 1, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[2, 2, 1 + I, y] + ((-81/352)*Jc["A", -2] + (-27/176)*Jc["B", -2] + (27/352)*Jc["E", -2])*G[2, 2, 1 - I, y] + ((3/11)*Jc["A", -2] + (2/11)*Jc["B", -2] + (-3/22)*Jc["E", -2])*G[2, 2, 1, y] + ((27/352)*Jc["E", -2])*G[2, 2, 2, y] + ((-27/704)*Jc["E", -1] + (9/176)*Jc["E", -2])*G[2, 2, y] + ((-9/352)*Jc["E", -1] + (27/176)*Jc["E", -2] + (27/1408)*Jc["E", 0])*G[2, y],
  ((-1)*Jc["A", -2] + (-1)*Jc["F", -2] + (1)*Jc["G", -2])*G[0, 1, y] + ((1)*Jc["A", -2] + (1)*Jc["F", -2] + (-1)*Jc["G", -2])*G[1, 1, y] + ((-1/2)*Jc["A", -1] + (-2)*Jc["A", -2] + (-1/2)*Jc["F", -1] + (-7/4)*Jc["F", -2] + (1/2)*Jc["G", -1] + (7/3)*Jc["G", -2])*G[1, y] + ((-1)*Jc["A", -2] + (-1)*Jc["F", -2] + (1)*Jc["G", -2])*G[2, 1, y],
  ((-4)*Jc["A", -2] + (-6)*Jc["F", -2])*G[1, 1, y],
  ((-7/8)*Jc["F", -1] + (-49/8)*Jc["F", -2] + (-1/4)*Jc["F", 0] + (-7/6)*Jc["G", -1] + (-9)*Jc["G", -2] + (-1/4)*Jc["G", 0]) + ((2)*Jc["F", -2] + (2)*Jc["G", -2])*G[0, 1, y] + ((-8)*Jc["F", -2] + (-8)*Jc["G", -2])*G[1, 1, y] + ((1)*Jc["F", -1] + (7/2)*Jc["F", -2] + (1)*Jc["G", -1] + (14/3)*Jc["G", -2])*G[1, y] + ((2)*Jc["F", -2] + (2)*Jc["G", -2])*G[2, 1, y]
};
gSol[0] = {
  ((25/36)*Jc["A", -1] + (25/6)*Jc["A", -2] + (1/9)*Jc["A", 0] + (1/36)*Jc["A", 1]),
  ((147/220)*Jc["F", -1] + (228/55)*Jc["F", -2] + (21/220)*Jc["F", 0] + (3/110)*Jc["F", 1]),
  ((5/12)*Jc["A", -1] + (5/2)*Jc["A", -2] + (1/15)*Jc["A", 0] + (1/60)*Jc["A", 1]) + ((-2/15)*Jc["A", -2])*G[0, 0, 1, y] + ((2/15)*Jc["A", -2])*G[0, 1, 1, y] + ((1/15)*Jc["A", -1] + (4/15)*Jc["A", -2])*G[0, 1, y] + ((-2/15)*Jc["A", -2])*G[0, 2, 1, y] + ((2/15)*Jc["A", -2])*G[1, 0, 1, y] + ((-2/15)*Jc["A", -2])*G[1, 1, 1, y] + ((-1/15)*Jc["A", -1] + (-4/15)*Jc["A", -2])*G[1, 1, y] + ((2/15)*Jc["A", -2])*G[1, 2, 1, y] + ((-2/15)*Jc["A", -1] + (-5/6)*Jc["A", -2] + (-1/30)*Jc["A", 0])*G[1, y] + ((-2/15)*Jc["A", -2])*G[2, 0, 1, y] + ((2/15)*Jc["A", -2])*G[2, 1, 1, y] + ((1/15)*Jc["A", -1] + (4/15)*Jc["A", -2])*G[2, 1, y] + ((-2/15)*Jc["A", -2])*G[2, 2, 1, y],
  ((-132/7)*Jc["G", -1] + (-8360/63)*Jc["G", -2] + (-22/9)*Jc["G", 0] + (-11/21)*Jc["G", 1]) + ((-2376/35)*Jc["G", -2])*G[0, 0, 1, y] + ((2376/35)*Jc["G", -2])*G[0, 1, 1, y] + ((396/35)*Jc["G", -1] + (264/5)*Jc["G", -2])*G[0, 1, y] + ((-2376/35)*Jc["G", -2])*G[0, 2, 1, y] + ((1496/35)*Jc["G", -2])*G[1, 0, 1, y] + ((-968/35)*Jc["G", -2])*G[1, 1, 1, y] + ((-748/105)*Jc["G", -1] + (-1496/45)*Jc["G", -2])*G[1, 1, y] + ((1496/35)*Jc["G", -2])*G[1, 2, 1, y] + ((-44/5)*Jc["G", -1] + (-2376/35)*Jc["G", -2] + (-66/35)*Jc["G", 0])*G[1, y] + ((-2376/35)*Jc["G", -2])*G[2, 0, 1, y] + ((2376/35)*Jc["G", -2])*G[2, 1, 1, y] + ((396/35)*Jc["G", -1] + (264/5)*Jc["G", -2])*G[2, 1, y] + ((-2376/35)*Jc["G", -2])*G[2, 2, 1, y],
  ((264/35)*Jc["G", -1] + (3344/63)*Jc["G", -2] + (44/45)*Jc["G", 0] + (22/105)*Jc["G", 1]) + ((132/5)*Jc["G", -2])*G[0, 0, 1, y] + ((-132/5)*Jc["G", -2])*G[0, 1, 1, y] + ((-22/5)*Jc["G", -1] + (-308/15)*Jc["G", -2])*G[0, 1, y] + ((132/5)*Jc["G", -2])*G[0, 2, 1, y] + ((-572/35)*Jc["G", -2])*G[1, 0, 1, y] + ((220/21)*Jc["G", -2])*G[1, 1, 1, y] + ((286/105)*Jc["G", -1] + (572/45)*Jc["G", -2])*G[1, 1, y] + ((-572/35)*Jc["G", -2])*G[1, 2, 1, y] + ((154/45)*Jc["G", -1] + (132/5)*Jc["G", -2] + (11/15)*Jc["G", 0])*G[1, y] + ((132/5)*Jc["G", -2])*G[2, 0, 1, y] + ((-132/5)*Jc["G", -2])*G[2, 1, 1, y] + ((-22/5)*Jc["G", -1] + (-308/15)*Jc["G", -2])*G[2, 1, y] + ((132/5)*Jc["G", -2])*G[2, 2, 1, y],
  ((112/255)*Jc["E", -1] + (224/85)*Jc["E", -2] + (8/85)*Jc["E", 0] + (-4/255)*Jc["E", 1] + (1/85)*Jc["E", 2]),
  ((-15/44)*Jc["A", -1] + (-45/22)*Jc["A", -2] + (-9/220)*Jc["A", 0] + (-9/220)*Jc["A", 1] + (3/220)*Jc["A", 2] + (27/55)*Jc["B", -1] + (162/55)*Jc["B", -2] + (21/220)*Jc["B", 0] + (-1/220)*Jc["B", 1] + (1/110)*Jc["B", 2]),
  ((3/10)*Jc["G", -1] + (19/9)*Jc["G", -2] + (7/180)*Jc["G", 0] + (1/120)*Jc["G", 1]) + ((6/5)*Jc["F", -2] + (-12/5)*Jc["G", -2])*G[0, 0, 1, y] + ((-6/5)*Jc["F", -2] + (12/5)*Jc["G", -2])*G[0, 1, 1, y] + ((3/5)*Jc["F", -1] + (21/10)*Jc["F", -2] + (6/5)*Jc["G", -1] + (28/5)*Jc["G", -2])*G[0, 1, y] + ((6/5)*Jc["F", -2] + (-12/5)*Jc["G", -2])*G[0, 2, 1, y] + ((-6/5)*Jc["F", -2] + (14/5)*Jc["G", -2])*G[1, 0, 1, y] + ((6/5)*Jc["F", -2] + (-22/5)*Jc["G", -2])*G[1, 1, 1, y] + ((-3/5)*Jc["F", -1] + (-21/10)*Jc["F", -2] + (-19/15)*Jc["G", -1] + (-266/45)*Jc["G", -2])*G[1, 1, y] + ((-6/5)*Jc["F", -2] + (14/5)*Jc["G", -2])*G[1, 2, 1, y] + ((21/20)*Jc["F", -1] + (147/20)*Jc["F", -2] + (3/10)*Jc["F", 0] + (14/15)*Jc["G", -1] + (36/5)*Jc["G", -2] + (1/5)*Jc["G", 0])*G[1, y] + ((6/5)*Jc["F", -2] + (-12/5)*Jc["G", -2])*G[2, 0, 1, y] + ((-6/5)*Jc["F", -2] + (12/5)*Jc["G", -2])*G[2, 1, 1, y] + ((3/5)*Jc["F", -1] + (21/10)*Jc["F", -2] + (6/5)*Jc["G", -1] + (28/5)*Jc["G", -2])*G[2, 1, y] + ((6/5)*Jc["F", -2] + (-12/5)*Jc["G", -2])*G[2, 2, 1, y],
  ((49/80)*Jc["F", -1] + (19/5)*Jc["F", -2] + (7/80)*Jc["F", 0] + (1/40)*Jc["F", 1]) + ((-8/5)*Jc["F", -2])*G[0, 0, 1, y] + ((8/5)*Jc["F", -2])*G[0, 1, 1, y] + ((2/5)*Jc["F", -1] + (7/5)*Jc["F", -2])*G[0, 1, y] + ((-8/5)*Jc["F", -2])*G[0, 2, 1, y] + ((8/5)*Jc["F", -2])*G[1, 0, 1, y] + ((-8/5)*Jc["F", -2])*G[1, 1, 1, y] + ((-2/5)*Jc["F", -1] + (-7/5)*Jc["F", -2])*G[1, 1, y] + ((8/5)*Jc["F", -2])*G[1, 2, 1, y] + ((-7/20)*Jc["F", -1] + (-49/20)*Jc["F", -2] + (-1/10)*Jc["F", 0])*G[1, y] + ((-8/5)*Jc["F", -2])*G[2, 0, 1, y] + ((8/5)*Jc["F", -2])*G[2, 1, 1, y] + ((2/5)*Jc["F", -1] + (7/5)*Jc["F", -2])*G[2, 1, y] + ((-8/5)*Jc["F", -2])*G[2, 2, 1, y],
  ((1/4)*Jc["A", -1] + (3/2)*Jc["A", -2] + (1/25)*Jc["A", 0] + (1/100)*Jc["A", 1]) + ((-4/25)*Jc["A", -2])*G[0, 0, 1, y] + ((-4/25)*Jc["A", -2])*G[0, 1, 1, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2])*G[0, 1, y] + ((-4/25)*Jc["A", -2])*G[0, 2, 1, y] + ((8/25)*Jc["A", -2])*G[1, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-1)*Jc["A", -2] + (-1/25)*Jc["A", 0])*G[1, y] + ((-4/25)*Jc["A", -2])*G[2, 0, 1, y] + ((-4/25)*Jc["A", -2])*G[2, 1, 1, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2])*G[2, 1, y] + ((-4/25)*Jc["A", -2])*G[2, 2, 1, y],
  ((3125/2688)*Jc["A", -1] + (3125/448)*Jc["A", -2] + (125/672)*Jc["A", 0] + (125/2688)*Jc["A", 1] + (125/192)*Jc["E", -1] + (125/32)*Jc["E", -2] + (125/896)*Jc["E", 0] + (-125/5376)*Jc["E", 1] + (125/7168)*Jc["E", 2]) + ((-2575/448)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((125/14)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((425/448)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((-425/112)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((575/336)*Jc["A", -2] + (425/896)*Jc["E", -1] + (-425/672)*Jc["E", -2] + (-575/168)*Jc["G", -2])*G[0, 0, 1, y] + ((-2575/448)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((125/14)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((-125/56)*Jc["E", -1] + (125/42)*Jc["E", -2])*G[0, 0, 2, y] + ((5375/448)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((-1075/56)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((-1075/448)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((1075/112)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((-1075/336)*Jc["A", -2] + (-1075/896)*Jc["E", -1] + (1075/672)*Jc["E", -2] + (75/8)*Jc["G", -2])*G[0, 1, 1, y] + ((5375/448)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((-1075/56)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((1075/224)*Jc["E", -1] + (-1075/168)*Jc["E", -2])*G[0, 1, 2, y] + ((575/672)*Jc["A", -1] + (575/168)*Jc["A", -2] + (1075/1344)*Jc["E", -1] + (-1075/224)*Jc["E", -2] + (-1075/1792)*Jc["E", 0] + (-575/336)*Jc["G", -1] + (-575/72)*Jc["G", -2])*G[0, 1, y] + ((-2575/448)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((125/14)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((425/448)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((-425/112)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((575/336)*Jc["A", -2] + (425/896)*Jc["E", -1] + (-425/672)*Jc["E", -2] + (-575/168)*Jc["G", -2])*G[0, 2, 1, y] + ((-2575/448)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((125/14)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((-125/56)*Jc["E", -1] + (125/42)*Jc["E", -2])*G[0, 2, 2, y] + ((-125/168)*Jc["E", -1] + (125/28)*Jc["E", -2] + (125/224)*Jc["E", 0])*G[0, 2, y] + ((-325/64)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((325/28)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((1625/448)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((-1625/112)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-325/336)*Jc["A", -2] + (1625/896)*Jc["E", -1] + (-1625/672)*Jc["E", -2] + (1075/168)*Jc["G", -2])*G[1, 0, 1, y] + ((-325/64)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((325/28)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((-325/112)*Jc["E", -1] + (325/84)*Jc["E", -2])*G[1, 0, 2, y] + ((1625/448)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((-325/56)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((-325/448)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((325/112)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((-325/336)*Jc["A", -2] + (-325/896)*Jc["E", -1] + (325/672)*Jc["E", -2] + (1375/168)*Jc["G", -2])*G[1, 1, 1, y] + ((1625/448)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((-325/56)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((325/224)*Jc["E", -1] + (-325/168)*Jc["E", -2])*G[1, 1, 2, y] + ((-325/672)*Jc["A", -1] + (-325/168)*Jc["A", -2] + (325/1344)*Jc["E", -1] + (-325/224)*Jc["E", -2] + (-325/1792)*Jc["E", 0] + (25/112)*Jc["G", -1] + (25/24)*Jc["G", -2])*G[1, 1, y] + ((-325/64)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((325/28)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((1625/448)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((-1625/112)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-325/336)*Jc["A", -2] + (1625/896)*Jc["E", -1] + (-1625/672)*Jc["E", -2] + (1075/168)*Jc["G", -2])*G[1, 2, 1, y] + ((-325/64)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((325/28)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((-325/112)*Jc["E", -1] + (325/84)*Jc["E", -2])*G[1, 2, 2, y] + ((-325/336)*Jc["E", -1] + (325/56)*Jc["E", -2] + (325/448)*Jc["E", 0])*G[1, 2, y] + ((575/336)*Jc["A", -1] + (14375/1344)*Jc["A", -2] + (575/1344)*Jc["A", 0] + (-325/448)*Jc["E", -1] + (-325/96)*Jc["E", -2] + (325/2688)*Jc["E", 0] + (-325/3584)*Jc["E", 1] + (-575/144)*Jc["G", -1] + (-1725/56)*Jc["G", -2] + (-575/672)*Jc["G", 0])*G[1, y] + ((-2575/448)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((125/14)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((425/448)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((-425/112)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((575/336)*Jc["A", -2] + (425/896)*Jc["E", -1] + (-425/672)*Jc["E", -2] + (-575/168)*Jc["G", -2])*G[2, 0, 1, y] + ((-2575/448)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((125/14)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((-125/56)*Jc["E", -1] + (125/42)*Jc["E", -2])*G[2, 0, 2, y] + ((5375/448)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((-1075/56)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((-1075/448)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((1075/112)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((-1075/336)*Jc["A", -2] + (-1075/896)*Jc["E", -1] + (1075/672)*Jc["E", -2] + (75/8)*Jc["G", -2])*G[2, 1, 1, y] + ((5375/448)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((-1075/56)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((1075/224)*Jc["E", -1] + (-1075/168)*Jc["E", -2])*G[2, 1, 2, y] + ((575/672)*Jc["A", -1] + (575/168)*Jc["A", -2] + (1075/1344)*Jc["E", -1] + (-1075/224)*Jc["E", -2] + (-1075/1792)*Jc["E", 0] + (-575/336)*Jc["G", -1] + (-575/72)*Jc["G", -2])*G[2, 1, y] + ((-2575/448)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((125/14)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((425/448)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((-425/112)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((575/336)*Jc["A", -2] + (425/896)*Jc["E", -1] + (-425/672)*Jc["E", -2] + (-575/168)*Jc["G", -2])*G[2, 2, 1, y] + ((-2575/448)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((125/14)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((-125/56)*Jc["E", -1] + (125/42)*Jc["E", -2])*G[2, 2, 2, y] + ((-125/168)*Jc["E", -1] + (125/28)*Jc["E", -2] + (125/224)*Jc["E", 0])*G[2, 2, y] + ((-125/112)*Jc["E", -1] + (-125/24)*Jc["E", -2] + (125/672)*Jc["E", 0] + (-125/896)*Jc["E", 1])*G[2, y],
  ((625/1344)*Jc["A", -1] + (625/224)*Jc["A", -2] + (25/336)*Jc["A", 0] + (25/1344)*Jc["A", 1] + (25/96)*Jc["E", -1] + (25/16)*Jc["E", -2] + (25/448)*Jc["E", 0] + (-25/2688)*Jc["E", 1] + (25/3584)*Jc["E", 2]) + ((-275/224)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((25/7)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((325/224)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((-325/56)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((-125/168)*Jc["A", -2] + (325/448)*Jc["E", -1] + (-325/336)*Jc["E", -2] + (125/84)*Jc["G", -2])*G[0, 0, 1, y] + ((-275/224)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((25/7)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((-25/28)*Jc["E", -1] + (25/21)*Jc["E", -2])*G[0, 0, 2, y] + ((-125/224)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((25/28)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((25/224)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((-25/56)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((25/168)*Jc["A", -2] + (25/448)*Jc["E", -1] + (-25/336)*Jc["E", -2] + (25/28)*Jc["G", -2])*G[0, 1, 1, y] + ((-125/224)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((25/28)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((-25/112)*Jc["E", -1] + (25/84)*Jc["E", -2])*G[0, 1, 2, y] + ((-125/336)*Jc["A", -1] + (-125/84)*Jc["A", -2] + (-25/672)*Jc["E", -1] + (25/112)*Jc["E", -2] + (25/896)*Jc["E", 0] + (125/168)*Jc["G", -1] + (125/36)*Jc["G", -2])*G[0, 1, y] + ((-275/224)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((25/7)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((325/224)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((-325/56)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((-125/168)*Jc["A", -2] + (325/448)*Jc["E", -1] + (-325/336)*Jc["E", -2] + (125/84)*Jc["G", -2])*G[0, 2, 1, y] + ((-275/224)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((25/7)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((-25/28)*Jc["E", -1] + (25/21)*Jc["E", -2])*G[0, 2, 2, y] + ((-25/84)*Jc["E", -1] + (25/14)*Jc["E", -2] + (25/112)*Jc["E", 0])*G[0, 2, y] + ((175/32)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((-25/2)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((-125/32)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((125/8)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((25/24)*Jc["A", -2] + (-125/64)*Jc["E", -1] + (125/48)*Jc["E", -2] + (-25/84)*Jc["G", -2])*G[1, 0, 1, y] + ((175/32)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((-25/2)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((25/8)*Jc["E", -1] + (-25/6)*Jc["E", -2])*G[1, 0, 2, y] + ((-125/32)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((25/4)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((25/32)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((-25/8)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((25/24)*Jc["A", -2] + (25/64)*Jc["E", -1] + (-25/48)*Jc["E", -2] + (-925/84)*Jc["G", -2])*G[1, 1, 1, y] + ((-125/32)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((25/4)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((-25/16)*Jc["E", -1] + (25/12)*Jc["E", -2])*G[1, 1, 2, y] + ((25/48)*Jc["A", -1] + (25/12)*Jc["A", -2] + (-25/96)*Jc["E", -1] + (25/16)*Jc["E", -2] + (25/128)*Jc["E", 0] + (-75/56)*Jc["G", -1] + (-25/4)*Jc["G", -2])*G[1, 1, y] + ((175/32)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((-25/2)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((-125/32)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((125/8)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((25/24)*Jc["A", -2] + (-125/64)*Jc["E", -1] + (125/48)*Jc["E", -2] + (-25/84)*Jc["G", -2])*G[1, 2, 1, y] + ((175/32)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((-25/2)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((25/8)*Jc["E", -1] + (-25/6)*Jc["E", -2])*G[1, 2, 2, y] + ((25/24)*Jc["E", -1] + (-25/4)*Jc["E", -2] + (-25/32)*Jc["E", 0])*G[1, 2, y] + ((-125/168)*Jc["A", -1] + (-3125/672)*Jc["A", -2] + (-125/672)*Jc["A", 0] + (25/32)*Jc["E", -1] + (175/48)*Jc["E", -2] + (-25/192)*Jc["E", 0] + (25/256)*Jc["E", 1] + (125/72)*Jc["G", -1] + (375/28)*Jc["G", -2] + (125/336)*Jc["G", 0])*G[1, y] + ((-275/224)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((25/7)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((325/224)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((-325/56)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((-125/168)*Jc["A", -2] + (325/448)*Jc["E", -1] + (-325/336)*Jc["E", -2] + (125/84)*Jc["G", -2])*G[2, 0, 1, y] + ((-275/224)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((25/7)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((-25/28)*Jc["E", -1] + (25/21)*Jc["E", -2])*G[2, 0, 2, y] + ((-125/224)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((25/28)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((25/224)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((-25/56)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((25/168)*Jc["A", -2] + (25/448)*Jc["E", -1] + (-25/336)*Jc["E", -2] + (25/28)*Jc["G", -2])*G[2, 1, 1, y] + ((-125/224)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((25/28)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((-25/112)*Jc["E", -1] + (25/84)*Jc["E", -2])*G[2, 1, 2, y] + ((-125/336)*Jc["A", -1] + (-125/84)*Jc["A", -2] + (-25/672)*Jc["E", -1] + (25/112)*Jc["E", -2] + (25/896)*Jc["E", 0] + (125/168)*Jc["G", -1] + (125/36)*Jc["G", -2])*G[2, 1, y] + ((-275/224)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((25/7)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((325/224)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((-325/56)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((-125/168)*Jc["A", -2] + (325/448)*Jc["E", -1] + (-325/336)*Jc["E", -2] + (125/84)*Jc["G", -2])*G[2, 2, 1, y] + ((-275/224)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((25/7)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((-25/28)*Jc["E", -1] + (25/21)*Jc["E", -2])*G[2, 2, 2, y] + ((-25/84)*Jc["E", -1] + (25/14)*Jc["E", -2] + (25/112)*Jc["E", 0])*G[2, 2, y] + ((-25/56)*Jc["E", -1] + (-25/12)*Jc["E", -2] + (25/336)*Jc["E", 0] + (-25/448)*Jc["E", 1])*G[2, y],
  ((-1/8)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-1/50)*Jc["A", 0] + (-1/200)*Jc["A", 1] + (7/100)*Jc["E", -1] + (21/50)*Jc["E", -2] + (3/200)*Jc["E", 0] + (-1/400)*Jc["E", 1] + (3/1600)*Jc["E", 2]) + ((-12/25)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((24/25)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((12/25)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((-24/25)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((2/25)*Jc["A", -2] + (3/25)*Jc["E", -1] + (-4/25)*Jc["E", -2])*G[0, 0, 1, y] + ((-12/25)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((24/25)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((-6/25)*Jc["E", -1] + (8/25)*Jc["E", -2])*G[0, 0, 2, y] + ((12/25)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((-24/25)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((-12/25)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((24/25)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((2/25)*Jc["A", -2] + (-3/25)*Jc["E", -1] + (4/25)*Jc["E", -2])*G[0, 1, 1, y] + ((12/25)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((-24/25)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((6/25)*Jc["E", -1] + (-8/25)*Jc["E", -2])*G[0, 1, 2, y] + ((-1/25)*Jc["A", -1] + (-4/25)*Jc["A", -2] + (1/25)*Jc["E", -1] + (-6/25)*Jc["E", -2] + (-3/100)*Jc["E", 0])*G[0, 1, y] + ((-12/25)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((24/25)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((12/25)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((-24/25)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((2/25)*Jc["A", -2] + (3/25)*Jc["E", -1] + (-4/25)*Jc["E", -2])*G[0, 2, 1, y] + ((-12/25)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((24/25)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((-6/25)*Jc["E", -1] + (8/25)*Jc["E", -2])*G[0, 2, 2, y] + ((-2/25)*Jc["E", -1] + (12/25)*Jc["E", -2] + (3/50)*Jc["E", 0])*G[0, 2, y] + ((12/25)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((-24/25)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((-12/25)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((24/25)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-3/25)*Jc["E", -1] + (4/25)*Jc["E", -2])*G[1, 0, 1, y] + ((12/25)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((-24/25)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((6/25)*Jc["E", -1] + (-8/25)*Jc["E", -2])*G[1, 0, 2, y] + ((-12/25)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((24/25)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((12/25)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((-24/25)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((-4/25)*Jc["A", -2] + (3/25)*Jc["E", -1] + (-4/25)*Jc["E", -2])*G[1, 1, 1, y] + ((-12/25)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((24/25)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((-6/25)*Jc["E", -1] + (8/25)*Jc["E", -2])*G[1, 1, 2, y] + ((-1/25)*Jc["E", -1] + (6/25)*Jc["E", -2] + (3/100)*Jc["E", 0])*G[1, 1, y] + ((12/25)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((-24/25)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((-12/25)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((24/25)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-3/25)*Jc["E", -1] + (4/25)*Jc["E", -2])*G[1, 2, 1, y] + ((12/25)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((-24/25)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((6/25)*Jc["E", -1] + (-8/25)*Jc["E", -2])*G[1, 2, 2, y] + ((2/25)*Jc["E", -1] + (-12/25)*Jc["E", -2] + (-3/50)*Jc["E", 0])*G[1, 2, y] + ((2/25)*Jc["A", -1] + (1/2)*Jc["A", -2] + (1/50)*Jc["A", 0] + (3/50)*Jc["E", -1] + (7/25)*Jc["E", -2] + (-1/100)*Jc["E", 0] + (3/400)*Jc["E", 1])*G[1, y] + ((-12/25)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((24/25)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((12/25)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((-24/25)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((2/25)*Jc["A", -2] + (3/25)*Jc["E", -1] + (-4/25)*Jc["E", -2])*G[2, 0, 1, y] + ((-12/25)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((24/25)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((-6/25)*Jc["E", -1] + (8/25)*Jc["E", -2])*G[2, 0, 2, y] + ((12/25)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((-24/25)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((-12/25)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((24/25)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((2/25)*Jc["A", -2] + (-3/25)*Jc["E", -1] + (4/25)*Jc["E", -2])*G[2, 1, 1, y] + ((12/25)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((-24/25)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((6/25)*Jc["E", -1] + (-8/25)*Jc["E", -2])*G[2, 1, 2, y] + ((-1/25)*Jc["A", -1] + (-4/25)*Jc["A", -2] + (1/25)*Jc["E", -1] + (-6/25)*Jc["E", -2] + (-3/100)*Jc["E", 0])*G[2, 1, y] + ((-12/25)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((24/25)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((12/25)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((-24/25)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((2/25)*Jc["A", -2] + (3/25)*Jc["E", -1] + (-4/25)*Jc["E", -2])*G[2, 2, 1, y] + ((-12/25)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((24/25)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((-6/25)*Jc["E", -1] + (8/25)*Jc["E", -2])*G[2, 2, 2, y] + ((-2/25)*Jc["E", -1] + (12/25)*Jc["E", -2] + (3/50)*Jc["E", 0])*G[2, 2, y] + ((-3/25)*Jc["E", -1] + (-14/25)*Jc["E", -2] + (1/50)*Jc["E", 0] + (-3/200)*Jc["E", 1])*G[2, y],
  ((85/32)*Jc["A", -1] + (255/16)*Jc["A", -2] + (799/1760)*Jc["A", 0] + (17/352)*Jc["A", 1] + (51/1760)*Jc["A", 2] + (459/440)*Jc["B", -1] + (1377/220)*Jc["B", -2] + (357/1760)*Jc["B", 0] + (-17/1760)*Jc["B", 1] + (17/880)*Jc["B", 2] + (-35/44)*Jc["E", -1] + (-105/22)*Jc["E", -2] + (-15/88)*Jc["E", 0] + (5/176)*Jc["E", 1] + (-15/704)*Jc["E", 2]) + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 0, 0, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 0, 0, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((-15/22)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 0, 1 + I, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 0, 1 + I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[0, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 0, 1 - I, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 0, 1 - I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[0, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((24/11)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((12/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[0, 0, 1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 0, 2, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 0, 2, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((-15/22)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[0, 0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 1 + I, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 1 + I, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 + I, 1, 1, y] + ((45/11)*Jc["E", -2])*G[0, 1 + I, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[0, 1 + I, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 1 + I, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 1 + I, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[0, 1 + I, 2, y] + ((15/88)*Jc["A", -1] + (465/88)*Jc["A", -2] + (45/88)*Jc["A", 0] + (-15/88)*Jc["B", -1] + (315/88)*Jc["B", -2] + (15/44)*Jc["B", 0] + (5/22)*Jc["E", -1] + (-15/11)*Jc["E", -2] + (-15/88)*Jc["E", 0])*G[0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 1 - I, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 1 - I, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 - I, 1, 1, y] + ((45/11)*Jc["E", -2])*G[0, 1 - I, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[0, 1 - I, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 1 - I, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 1 - I, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[0, 1 - I, 2, y] + ((15/88)*Jc["A", -1] + (465/88)*Jc["A", -2] + (45/88)*Jc["A", 0] + (-15/88)*Jc["B", -1] + (315/88)*Jc["B", -2] + (15/44)*Jc["B", 0] + (5/22)*Jc["E", -1] + (-15/11)*Jc["E", -2] + (-15/88)*Jc["E", 0])*G[0, 1 - I, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[0, 1, 0, 1 + I, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[0, 1, 0, 1 - I, y] + ((84/11)*Jc["A", -2] + (56/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((21/11)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-63/11)*Jc["E", -2])*G[0, 1, 1 + I, 1, y] + ((42/11)*Jc["E", -2])*G[0, 1, 1 + I, 2, y] + ((63/22)*Jc["A", -1] + (21/22)*Jc["A", -2] + (21/11)*Jc["B", -1] + (-21/22)*Jc["B", -2] + (-21/22)*Jc["E", -1] + (14/11)*Jc["E", -2])*G[0, 1, 1 + I, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-63/11)*Jc["E", -2])*G[0, 1, 1 - I, 1, y] + ((42/11)*Jc["E", -2])*G[0, 1, 1 - I, 2, y] + ((63/22)*Jc["A", -1] + (21/22)*Jc["A", -2] + (21/11)*Jc["B", -1] + (-21/22)*Jc["B", -2] + (-21/22)*Jc["E", -1] + (14/11)*Jc["E", -2])*G[0, 1, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((-21/11)*Jc["A", -1] + (-7/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[0, 1, 1, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[0, 1, 2, 1 + I, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[0, 1, 2, 1 - I, y] + ((84/11)*Jc["A", -2] + (56/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((21/11)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((-21/22)*Jc["E", -1] + (14/11)*Jc["E", -2])*G[0, 1, 2, y] + ((13/44)*Jc["A", -1] + (-137/44)*Jc["A", -2] + (-21/44)*Jc["A", 0] + (7/44)*Jc["B", -1] + (-147/44)*Jc["B", -2] + (-7/22)*Jc["B", 0] + (-7/22)*Jc["E", -1] + (21/11)*Jc["E", -2] + (21/88)*Jc["E", 0])*G[0, 1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 2, 0, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 2, 0, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((-15/22)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 2, 1 + I, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 2, 1 + I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[0, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[0, 2, 1 - I, 1, y] + ((-15/11)*Jc["E", -2])*G[0, 2, 1 - I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[0, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((24/11)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((12/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[0, 2, 1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 2, 2, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[0, 2, 2, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((-15/22)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[0, 2, 2, y] + ((5/22)*Jc["E", -1] + (-15/11)*Jc["E", -2] + (-15/88)*Jc["E", 0])*G[0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 + I, 0, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[1 + I, 0, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 0, 1, 1, y] + ((45/11)*Jc["E", -2])*G[1 + I, 0, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[1 + I, 0, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 + I, 0, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[1 + I, 0, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 + I, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, y] + ((90/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, y] + ((15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, y] + ((15/44)*Jc["A", -1] + (465/44)*Jc["A", -2] + (45/44)*Jc["A", 0] + (-15/44)*Jc["B", -1] + (315/44)*Jc["B", -2] + (15/22)*Jc["B", 0] + (5/11)*Jc["E", -1] + (-30/11)*Jc["E", -2] + (-15/44)*Jc["E", 0])*G[1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, y] + ((90/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, y] + ((15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, y] + ((15/44)*Jc["A", -1] + (465/44)*Jc["A", -2] + (45/44)*Jc["A", 0] + (-15/44)*Jc["B", -1] + (315/44)*Jc["B", -2] + (15/22)*Jc["B", 0] + (5/11)*Jc["E", -1] + (-30/11)*Jc["E", -2] + (-15/44)*Jc["E", 0])*G[1 + I, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, y] + ((45/11)*Jc["E", -2])*G[1 + I, 1, 0, 2, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-135/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, y] + ((90/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, y] + ((135/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (45/11)*Jc["B", -1] + (-45/22)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-135/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, y] + ((90/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, y] + ((135/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (45/11)*Jc["B", -1] + (-45/22)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-35/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 + I, 1, 1, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, y] + ((45/11)*Jc["E", -2])*G[1 + I, 1, 2, 2, y] + ((-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 + I, 1, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-15/22)*Jc["E", -1] + (45/11)*Jc["E", -2] + (45/88)*Jc["E", 0])*G[1 + I, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 + I, 2, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[1 + I, 2, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 2, 1, 1, y] + ((45/11)*Jc["E", -2])*G[1 + I, 2, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[1 + I, 2, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 + I, 2, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[1 + I, 2, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 + I, 2, 2, y] + ((5/11)*Jc["E", -1] + (-30/11)*Jc["E", -2] + (-15/44)*Jc["E", 0])*G[1 + I, 2, y] + ((-465/176)*Jc["A", -1] + (-2625/176)*Jc["A", -2] + (-15/176)*Jc["A", 0] + (-45/176)*Jc["A", 1] + (-315/176)*Jc["B", -1] + (-405/44)*Jc["B", -2] + (15/176)*Jc["B", 0] + (-15/88)*Jc["B", 1] + (15/22)*Jc["E", -1] + (35/11)*Jc["E", -2] + (-5/44)*Jc["E", 0] + (15/176)*Jc["E", 1])*G[1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 - I, 0, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[1 - I, 0, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 0, 1, 1, y] + ((45/11)*Jc["E", -2])*G[1 - I, 0, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[1 - I, 0, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 - I, 0, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[1 - I, 0, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 - I, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, y] + ((90/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, y] + ((15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, y] + ((15/44)*Jc["A", -1] + (465/44)*Jc["A", -2] + (45/44)*Jc["A", 0] + (-15/44)*Jc["B", -1] + (315/44)*Jc["B", -2] + (15/22)*Jc["B", 0] + (5/11)*Jc["E", -1] + (-30/11)*Jc["E", -2] + (-15/44)*Jc["E", 0])*G[1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, y] + ((-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, y] + ((90/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, y] + ((15/11)*Jc["E", -1] + (-20/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, y] + ((15/44)*Jc["A", -1] + (465/44)*Jc["A", -2] + (45/44)*Jc["A", 0] + (-15/44)*Jc["B", -1] + (315/44)*Jc["B", -2] + (15/22)*Jc["B", 0] + (5/11)*Jc["E", -1] + (-30/11)*Jc["E", -2] + (-15/44)*Jc["E", 0])*G[1 - I, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, y] + ((45/11)*Jc["E", -2])*G[1 - I, 1, 0, 2, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-135/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, y] + ((90/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, y] + ((135/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (45/11)*Jc["B", -1] + (-45/22)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, y] + ((-270/11)*Jc["A", -2] + (-180/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-135/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, y] + ((90/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, y] + ((135/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (45/11)*Jc["B", -1] + (-45/22)*Jc["B", -2] + (-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-35/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 - I, 1, 1, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, y] + ((45/11)*Jc["E", -2])*G[1 - I, 1, 2, 2, y] + ((-45/22)*Jc["E", -1] + (30/11)*Jc["E", -2])*G[1 - I, 1, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-15/22)*Jc["E", -1] + (45/11)*Jc["E", -2] + (45/88)*Jc["E", 0])*G[1 - I, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 - I, 2, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[1 - I, 2, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 2, 1, 1, y] + ((45/11)*Jc["E", -2])*G[1 - I, 2, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[1 - I, 2, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[1 - I, 2, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[1 - I, 2, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[1 - I, 2, 2, y] + ((5/11)*Jc["E", -1] + (-30/11)*Jc["E", -2] + (-15/44)*Jc["E", 0])*G[1 - I, 2, y] + ((-465/176)*Jc["A", -1] + (-2625/176)*Jc["A", -2] + (-15/176)*Jc["A", 0] + (-45/176)*Jc["A", 1] + (-315/176)*Jc["B", -1] + (-405/44)*Jc["B", -2] + (15/176)*Jc["B", 0] + (-15/88)*Jc["B", 1] + (15/22)*Jc["E", -1] + (35/11)*Jc["E", -2] + (-5/44)*Jc["E", 0] + (15/176)*Jc["E", 1])*G[1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((24/11)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 0, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-48/11)*Jc["A", -1] + (-16/11)*Jc["A", -2] + (-32/11)*Jc["B", -1] + (16/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 1, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((24/11)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 0, 2, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, y] + ((-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (36/11)*Jc["E", -1] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, y] + ((-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1 + I, 2, y] + ((-6/11)*Jc["A", -1] + (-186/11)*Jc["A", -2] + (-18/11)*Jc["A", 0] + (6/11)*Jc["B", -1] + (-126/11)*Jc["B", -2] + (-12/11)*Jc["B", 0] + (-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, y] + ((-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (36/11)*Jc["E", -1] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, y] + ((-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1 - I, 2, y] + ((-6/11)*Jc["A", -1] + (-186/11)*Jc["A", -2] + (-18/11)*Jc["A", 0] + (6/11)*Jc["B", -1] + (-126/11)*Jc["B", -2] + (-12/11)*Jc["B", 0] + (-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 2, y] + ((4/11)*Jc["A", -1] + (124/11)*Jc["A", -2] + (12/11)*Jc["A", 0] + (-4/11)*Jc["B", -1] + (84/11)*Jc["B", -2] + (8/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((24/11)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 2, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-48/11)*Jc["A", -1] + (-16/11)*Jc["A", -2] + (-32/11)*Jc["B", -1] + (16/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 1, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((24/11)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 2, 2, y] + ((-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 2, y] + ((21/11)*Jc["A", -1] + (225/22)*Jc["A", -2] + (-3/22)*Jc["A", 0] + (3/11)*Jc["A", 1] + (21/11)*Jc["B", -1] + (108/11)*Jc["B", -2] + (-1/11)*Jc["B", 0] + (2/11)*Jc["B", 1] + (-12/11)*Jc["E", -1] + (-56/11)*Jc["E", -2] + (2/11)*Jc["E", 0] + (-3/22)*Jc["E", 1])*G[1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 0, 0, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 0, 0, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((-15/22)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 0, 1 + I, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 0, 1 + I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[2, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 0, 1 - I, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 0, 1 - I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[2, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((24/11)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((12/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[2, 0, 1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 0, 2, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 0, 2, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((-15/22)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[2, 0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 1 + I, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 1 + I, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 + I, 1, 1, y] + ((45/11)*Jc["E", -2])*G[2, 1 + I, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[2, 1 + I, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 1 + I, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 1 + I, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[2, 1 + I, 2, y] + ((15/88)*Jc["A", -1] + (465/88)*Jc["A", -2] + (45/88)*Jc["A", 0] + (-15/88)*Jc["B", -1] + (315/88)*Jc["B", -2] + (15/44)*Jc["B", 0] + (5/22)*Jc["E", -1] + (-15/11)*Jc["E", -2] + (-15/88)*Jc["E", 0])*G[2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 1 - I, 0, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 1 - I, 0, 2, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, y] + ((-30/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-30/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, y] + ((-30/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, y] + ((-45/22)*Jc["A", -1] + (-15/22)*Jc["A", -2] + (-15/11)*Jc["B", -1] + (15/22)*Jc["B", -2] + (15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, y] + ((-135/11)*Jc["A", -2] + (-90/11)*Jc["B", -2] + (45/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 - I, 1, 1, y] + ((45/11)*Jc["E", -2])*G[2, 1 - I, 1, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-45/44)*Jc["E", -1] + (15/11)*Jc["E", -2])*G[2, 1 - I, 1, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 1 - I, 2, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 1 - I, 2, 2, y] + ((15/22)*Jc["E", -1] + (-10/11)*Jc["E", -2])*G[2, 1 - I, 2, y] + ((15/88)*Jc["A", -1] + (465/88)*Jc["A", -2] + (45/88)*Jc["A", 0] + (-15/88)*Jc["B", -1] + (315/88)*Jc["B", -2] + (15/44)*Jc["B", 0] + (5/22)*Jc["E", -1] + (-15/11)*Jc["E", -2] + (-15/88)*Jc["E", 0])*G[2, 1 - I, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[2, 1, 0, 1 + I, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[2, 1, 0, 1 - I, y] + ((84/11)*Jc["A", -2] + (56/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((21/11)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-63/11)*Jc["E", -2])*G[2, 1, 1 + I, 1, y] + ((42/11)*Jc["E", -2])*G[2, 1, 1 + I, 2, y] + ((63/22)*Jc["A", -1] + (21/22)*Jc["A", -2] + (21/11)*Jc["B", -1] + (-21/22)*Jc["B", -2] + (-21/22)*Jc["E", -1] + (14/11)*Jc["E", -2])*G[2, 1, 1 + I, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, y] + ((-126/11)*Jc["A", -2] + (-84/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-63/11)*Jc["E", -2])*G[2, 1, 1 - I, 1, y] + ((42/11)*Jc["E", -2])*G[2, 1, 1 - I, 2, y] + ((63/22)*Jc["A", -1] + (21/22)*Jc["A", -2] + (21/11)*Jc["B", -1] + (-21/22)*Jc["B", -2] + (-21/22)*Jc["E", -1] + (14/11)*Jc["E", -2])*G[2, 1, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((-21/11)*Jc["A", -1] + (-7/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[2, 1, 1, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[2, 1, 2, 1 + I, y] + ((-63/11)*Jc["A", -2] + (-42/11)*Jc["B", -2] + (21/11)*Jc["E", -2])*G[2, 1, 2, 1 - I, y] + ((84/11)*Jc["A", -2] + (56/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((21/11)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((-21/22)*Jc["E", -1] + (14/11)*Jc["E", -2])*G[2, 1, 2, y] + ((13/44)*Jc["A", -1] + (-137/44)*Jc["A", -2] + (-21/44)*Jc["A", 0] + (7/44)*Jc["B", -1] + (-147/44)*Jc["B", -2] + (-7/22)*Jc["B", 0] + (-7/22)*Jc["E", -1] + (21/11)*Jc["E", -2] + (21/88)*Jc["E", 0])*G[2, 1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 2, 0, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 2, 0, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((-15/22)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 2, 1 + I, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 2, 1 + I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[2, 2, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, y] + ((45/11)*Jc["A", -2] + (30/11)*Jc["B", -2] + (-15/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (45/22)*Jc["E", -2])*G[2, 2, 1 - I, 1, y] + ((-15/11)*Jc["E", -2])*G[2, 2, 1 - I, 2, y] + ((-45/44)*Jc["A", -1] + (-15/44)*Jc["A", -2] + (-15/22)*Jc["B", -1] + (15/44)*Jc["B", -2] + (15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[2, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((24/11)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((12/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[2, 2, 1, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 2, 2, 1 + I, y] + ((45/22)*Jc["A", -2] + (15/11)*Jc["B", -2] + (-15/22)*Jc["E", -2])*G[2, 2, 2, 1 - I, y] + ((-21/11)*Jc["A", -2] + (-14/11)*Jc["B", -2] + (21/22)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((-15/22)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((15/44)*Jc["E", -1] + (-5/11)*Jc["E", -2])*G[2, 2, 2, y] + ((5/22)*Jc["E", -1] + (-15/11)*Jc["E", -2] + (-15/88)*Jc["E", 0])*G[2, 2, y] + ((15/22)*Jc["E", -1] + (35/11)*Jc["E", -2] + (-5/44)*Jc["E", 0] + (15/176)*Jc["E", 1])*G[2, y],
  ((185/256)*Jc["A", -1] + (555/128)*Jc["A", -2] + (1739/14080)*Jc["A", 0] + (37/2816)*Jc["A", 1] + (111/14080)*Jc["A", 2] + (999/3520)*Jc["B", -1] + (2997/1760)*Jc["B", -2] + (777/14080)*Jc["B", 0] + (-37/14080)*Jc["B", 1] + (37/7040)*Jc["B", 2] + (-63/352)*Jc["E", -1] + (-189/176)*Jc["E", -2] + (-27/704)*Jc["E", 0] + (9/1408)*Jc["E", 1] + (-27/5632)*Jc["E", 2]) + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 0, 0, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 0, 0, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((-27/176)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 0, 1 + I, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 0, 1 + I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[0, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 0, 1 - I, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 0, 1 - I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[0, 0, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((6/11)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((3/11)*Jc["A", -1] + (-5/44)*Jc["A", -2] + (2/11)*Jc["B", -1] + (-1/11)*Jc["B", -2] + (-3/22)*Jc["E", -1] + (2/11)*Jc["E", -2])*G[0, 0, 1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 0, 2, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 0, 2, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((-27/176)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[0, 0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 1 + I, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 1 + I, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[0, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[0, 1 + I, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 + I, 1, 1, y] + ((81/88)*Jc["E", -2])*G[0, 1 + I, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[0, 1 + I, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 1 + I, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 1 + I, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[0, 1 + I, 2, y] + ((27/704)*Jc["A", -1] + (837/704)*Jc["A", -2] + (81/704)*Jc["A", 0] + (-27/704)*Jc["B", -1] + (567/704)*Jc["B", -2] + (27/352)*Jc["B", 0] + (9/176)*Jc["E", -1] + (-27/88)*Jc["E", -2] + (-27/704)*Jc["E", 0])*G[0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 1 - I, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 1 - I, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[0, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[0, 1 - I, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 - I, 1, 1, y] + ((81/88)*Jc["E", -2])*G[0, 1 - I, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[0, 1 - I, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 1 - I, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 1 - I, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[0, 1 - I, 2, y] + ((27/704)*Jc["A", -1] + (837/704)*Jc["A", -2] + (81/704)*Jc["A", 0] + (-27/704)*Jc["B", -1] + (567/704)*Jc["B", -2] + (27/352)*Jc["B", 0] + (9/176)*Jc["E", -1] + (-27/88)*Jc["E", -2] + (-27/704)*Jc["E", 0])*G[0, 1 - I, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[0, 1, 0, 1 + I, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[0, 1, 0, 1 - I, y] + ((3/2)*Jc["A", -2] + (1)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((3/8)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-9/8)*Jc["E", -2])*G[0, 1, 1 + I, 1, y] + ((3/4)*Jc["E", -2])*G[0, 1, 1 + I, 2, y] + ((9/16)*Jc["A", -1] + (3/16)*Jc["A", -2] + (3/8)*Jc["B", -1] + (-3/16)*Jc["B", -2] + (-3/16)*Jc["E", -1] + (1/4)*Jc["E", -2])*G[0, 1, 1 + I, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-9/8)*Jc["E", -2])*G[0, 1, 1 - I, 1, y] + ((3/4)*Jc["E", -2])*G[0, 1, 1 - I, 2, y] + ((9/16)*Jc["A", -1] + (3/16)*Jc["A", -2] + (3/8)*Jc["B", -1] + (-3/16)*Jc["B", -2] + (-3/16)*Jc["E", -1] + (1/4)*Jc["E", -2])*G[0, 1, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((-3/8)*Jc["A", -1] + (-1/8)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[0, 1, 1, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[0, 1, 2, 1 + I, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[0, 1, 2, 1 - I, y] + ((3/2)*Jc["A", -2] + (1)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((3/8)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((-3/16)*Jc["E", -1] + (1/4)*Jc["E", -2])*G[0, 1, 2, y] + ((25/352)*Jc["A", -1] + (-197/352)*Jc["A", -2] + (-3/32)*Jc["A", 0] + (1/32)*Jc["B", -1] + (-21/32)*Jc["B", -2] + (-1/16)*Jc["B", 0] + (-1/16)*Jc["E", -1] + (3/8)*Jc["E", -2] + (3/64)*Jc["E", 0])*G[0, 1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 2, 0, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 2, 0, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((-27/176)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 2, 1 + I, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 2, 1 + I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[0, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[0, 2, 1 - I, 1, y] + ((-27/88)*Jc["E", -2])*G[0, 2, 1 - I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[0, 2, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((6/11)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((3/11)*Jc["A", -1] + (-5/44)*Jc["A", -2] + (2/11)*Jc["B", -1] + (-1/11)*Jc["B", -2] + (-3/22)*Jc["E", -1] + (2/11)*Jc["E", -2])*G[0, 2, 1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 2, 2, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[0, 2, 2, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((-27/176)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[0, 2, 2, y] + ((9/176)*Jc["E", -1] + (-27/88)*Jc["E", -2] + (-27/704)*Jc["E", 0])*G[0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 + I, 0, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[1 + I, 0, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 + I, 0, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 + I, 0, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 0, 1, 1, y] + ((81/88)*Jc["E", -2])*G[1 + I, 0, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[1 + I, 0, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 + I, 0, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[1 + I, 0, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 + I, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, y] + ((81/44)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 + I, 1 + I, 1, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, y] + ((27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, y] + ((27/352)*Jc["A", -1] + (837/352)*Jc["A", -2] + (81/352)*Jc["A", 0] + (-27/352)*Jc["B", -1] + (567/352)*Jc["B", -2] + (27/176)*Jc["B", 0] + (9/88)*Jc["E", -1] + (-27/44)*Jc["E", -2] + (-27/352)*Jc["E", 0])*G[1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, y] + ((81/44)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 + I, 1 - I, 1, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, y] + ((27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, y] + ((27/352)*Jc["A", -1] + (837/352)*Jc["A", -2] + (81/352)*Jc["A", 0] + (-27/352)*Jc["B", -1] + (567/352)*Jc["B", -2] + (27/176)*Jc["B", 0] + (9/88)*Jc["E", -1] + (-27/44)*Jc["E", -2] + (-27/352)*Jc["E", 0])*G[1 + I, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 1, y] + ((81/88)*Jc["E", -2])*G[1 + I, 1, 0, 2, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-243/88)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, y] + ((81/44)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, y] + ((243/176)*Jc["A", -1] + (81/176)*Jc["A", -2] + (81/88)*Jc["B", -1] + (-81/176)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 + I, 1, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-243/88)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, y] + ((81/44)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, y] + ((243/176)*Jc["A", -1] + (81/176)*Jc["A", -2] + (81/88)*Jc["B", -1] + (-81/176)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 + I, 1, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 1, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-63/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 + I, 1, 1, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 1, y] + ((81/88)*Jc["E", -2])*G[1 + I, 1, 2, 2, y] + ((-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 + I, 1, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-27/176)*Jc["E", -1] + (81/88)*Jc["E", -2] + (81/704)*Jc["E", 0])*G[1 + I, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 + I, 2, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[1 + I, 2, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 + I, 2, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 + I, 2, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 2, 1, 1, y] + ((81/88)*Jc["E", -2])*G[1 + I, 2, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[1 + I, 2, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 + I, 2, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[1 + I, 2, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 + I, 2, 2, y] + ((9/88)*Jc["E", -1] + (-27/44)*Jc["E", -2] + (-27/352)*Jc["E", 0])*G[1 + I, 2, y] + ((-837/1408)*Jc["A", -1] + (-4725/1408)*Jc["A", -2] + (-27/1408)*Jc["A", 0] + (-81/1408)*Jc["A", 1] + (-567/1408)*Jc["B", -1] + (-729/352)*Jc["B", -2] + (27/1408)*Jc["B", 0] + (-27/704)*Jc["B", 1] + (27/176)*Jc["E", -1] + (63/88)*Jc["E", -2] + (-9/352)*Jc["E", 0] + (27/1408)*Jc["E", 1])*G[1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 - I, 0, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[1 - I, 0, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 - I, 0, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 - I, 0, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 0, 1, 1, y] + ((81/88)*Jc["E", -2])*G[1 - I, 0, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[1 - I, 0, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 - I, 0, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[1 - I, 0, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 - I, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, y] + ((81/44)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 - I, 1 + I, 1, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, y] + ((27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, y] + ((27/352)*Jc["A", -1] + (837/352)*Jc["A", -2] + (81/352)*Jc["A", 0] + (-27/352)*Jc["B", -1] + (567/352)*Jc["B", -2] + (27/176)*Jc["B", 0] + (9/88)*Jc["E", -1] + (-27/44)*Jc["E", -2] + (-27/352)*Jc["E", 0])*G[1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, y] + ((-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, y] + ((81/44)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 - I, 1 - I, 1, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, y] + ((27/88)*Jc["E", -1] + (-9/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, y] + ((27/352)*Jc["A", -1] + (837/352)*Jc["A", -2] + (81/352)*Jc["A", 0] + (-27/352)*Jc["B", -1] + (567/352)*Jc["B", -2] + (27/176)*Jc["B", 0] + (9/88)*Jc["E", -1] + (-27/44)*Jc["E", -2] + (-27/352)*Jc["E", 0])*G[1 - I, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 1, y] + ((81/88)*Jc["E", -2])*G[1 - I, 1, 0, 2, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-243/88)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, y] + ((81/44)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, y] + ((243/176)*Jc["A", -1] + (81/176)*Jc["A", -2] + (81/88)*Jc["B", -1] + (-81/176)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 - I, 1, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, y] + ((-243/44)*Jc["A", -2] + (-81/22)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-243/88)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, y] + ((81/44)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, y] + ((243/176)*Jc["A", -1] + (81/176)*Jc["A", -2] + (81/88)*Jc["B", -1] + (-81/176)*Jc["B", -2] + (-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 - I, 1, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 1, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-63/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 - I, 1, 1, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 1, y] + ((81/88)*Jc["E", -2])*G[1 - I, 1, 2, 2, y] + ((-81/176)*Jc["E", -1] + (27/44)*Jc["E", -2])*G[1 - I, 1, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-27/176)*Jc["E", -1] + (81/88)*Jc["E", -2] + (81/704)*Jc["E", 0])*G[1 - I, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 - I, 2, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[1 - I, 2, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 - I, 2, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 - I, 2, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 2, 1, 1, y] + ((81/88)*Jc["E", -2])*G[1 - I, 2, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[1 - I, 2, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[1 - I, 2, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[1 - I, 2, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[1 - I, 2, 2, y] + ((9/88)*Jc["E", -1] + (-27/44)*Jc["E", -2] + (-27/352)*Jc["E", 0])*G[1 - I, 2, y] + ((-837/1408)*Jc["A", -1] + (-4725/1408)*Jc["A", -2] + (-27/1408)*Jc["A", 0] + (-81/1408)*Jc["A", 1] + (-567/1408)*Jc["B", -1] + (-729/352)*Jc["B", -2] + (27/1408)*Jc["B", 0] + (-27/704)*Jc["B", 1] + (27/176)*Jc["E", -1] + (63/88)*Jc["E", -2] + (-9/352)*Jc["E", 0] + (27/1408)*Jc["E", 1])*G[1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((6/11)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, y] + ((12/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, y] + ((9/11)*Jc["A", -1] + (3/11)*Jc["A", -2] + (6/11)*Jc["B", -1] + (-3/11)*Jc["B", -2] + (-3/11)*Jc["E", -1] + (4/11)*Jc["E", -2])*G[1, 0, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, y] + ((12/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, y] + ((9/11)*Jc["A", -1] + (3/11)*Jc["A", -2] + (6/11)*Jc["B", -1] + (-3/11)*Jc["B", -2] + (-3/11)*Jc["E", -1] + (4/11)*Jc["E", -2])*G[1, 0, 1 - I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-12/11)*Jc["A", -1] + (-4/11)*Jc["A", -2] + (-8/11)*Jc["B", -1] + (4/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 1, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((6/11)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((-3/11)*Jc["E", -1] + (4/11)*Jc["E", -2])*G[1, 0, 2, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, y] + ((12/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, y] + ((18/11)*Jc["A", -1] + (6/11)*Jc["A", -2] + (12/11)*Jc["B", -1] + (-6/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, y] + ((18/11)*Jc["A", -1] + (6/11)*Jc["A", -2] + (12/11)*Jc["B", -1] + (-6/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, y] + ((108/11)*Jc["A", -2] + (72/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, y] + ((108/11)*Jc["A", -2] + (72/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, y] + ((-36/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (9/11)*Jc["E", -1] + (-12/11)*Jc["E", -2])*G[1, 1 + I, 1, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, y] + ((12/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, y] + ((-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1 + I, 2, y] + ((-3/22)*Jc["A", -1] + (-93/22)*Jc["A", -2] + (-9/22)*Jc["A", 0] + (3/22)*Jc["B", -1] + (-63/22)*Jc["B", -2] + (-3/11)*Jc["B", 0] + (-2/11)*Jc["E", -1] + (12/11)*Jc["E", -2] + (3/22)*Jc["E", 0])*G[1, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, y] + ((12/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, y] + ((18/11)*Jc["A", -1] + (6/11)*Jc["A", -2] + (12/11)*Jc["B", -1] + (-6/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, y] + ((18/11)*Jc["A", -1] + (6/11)*Jc["A", -2] + (12/11)*Jc["B", -1] + (-6/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, y] + ((108/11)*Jc["A", -2] + (72/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, y] + ((108/11)*Jc["A", -2] + (72/11)*Jc["B", -2] + (-36/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, y] + ((-36/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (9/11)*Jc["E", -1] + (-12/11)*Jc["E", -2])*G[1, 1 - I, 1, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, y] + ((12/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, y] + ((-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1 - I, 2, y] + ((-3/22)*Jc["A", -1] + (-93/22)*Jc["A", -2] + (-9/22)*Jc["A", 0] + (3/22)*Jc["B", -1] + (-63/22)*Jc["B", -2] + (-3/11)*Jc["B", 0] + (-2/11)*Jc["E", -1] + (12/11)*Jc["E", -2] + (3/22)*Jc["E", 0])*G[1, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((12/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 1, 2, y] + ((1/11)*Jc["A", -1] + (31/11)*Jc["A", -2] + (3/11)*Jc["A", 0] + (-1/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (2/11)*Jc["B", 0] + (2/11)*Jc["E", -1] + (-12/11)*Jc["E", -2] + (-3/22)*Jc["E", 0])*G[1, 1, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((6/11)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, y] + ((12/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, y] + ((9/11)*Jc["A", -1] + (3/11)*Jc["A", -2] + (6/11)*Jc["B", -1] + (-3/11)*Jc["B", -2] + (-3/11)*Jc["E", -1] + (4/11)*Jc["E", -2])*G[1, 2, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, y] + ((-36/11)*Jc["A", -2] + (-24/11)*Jc["B", -2] + (12/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-18/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, y] + ((12/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, y] + ((9/11)*Jc["A", -1] + (3/11)*Jc["A", -2] + (6/11)*Jc["B", -1] + (-3/11)*Jc["B", -2] + (-3/11)*Jc["E", -1] + (4/11)*Jc["E", -2])*G[1, 2, 1 - I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-12/11)*Jc["A", -1] + (-4/11)*Jc["A", -2] + (-8/11)*Jc["B", -1] + (4/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 1, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((6/11)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((-3/11)*Jc["E", -1] + (4/11)*Jc["E", -2])*G[1, 2, 2, y] + ((-2/11)*Jc["E", -1] + (12/11)*Jc["E", -2] + (3/22)*Jc["E", 0])*G[1, 2, y] + ((1/2)*Jc["A", -1] + (475/176)*Jc["A", -2] + (-5/176)*Jc["A", 0] + (3/44)*Jc["A", 1] + (21/44)*Jc["B", -1] + (27/11)*Jc["B", -2] + (-1/44)*Jc["B", 0] + (1/22)*Jc["B", 1] + (-3/11)*Jc["E", -1] + (-14/11)*Jc["E", -2] + (1/22)*Jc["E", 0] + (-3/88)*Jc["E", 1])*G[1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 0, 0, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 0, 0, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((-27/176)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 0, 1 + I, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 0, 1 + I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[2, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 0, 1 - I, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 0, 1 - I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[2, 0, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((6/11)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((3/11)*Jc["A", -1] + (-5/44)*Jc["A", -2] + (2/11)*Jc["B", -1] + (-1/11)*Jc["B", -2] + (-3/22)*Jc["E", -1] + (2/11)*Jc["E", -2])*G[2, 0, 1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 0, 2, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 0, 2, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((-27/176)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[2, 0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 1 + I, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 1 + I, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[2, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[2, 1 + I, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 + I, 1, 1, y] + ((81/88)*Jc["E", -2])*G[2, 1 + I, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[2, 1 + I, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 1 + I, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 1 + I, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[2, 1 + I, 2, y] + ((27/704)*Jc["A", -1] + (837/704)*Jc["A", -2] + (81/704)*Jc["A", 0] + (-27/704)*Jc["B", -1] + (567/704)*Jc["B", -2] + (27/352)*Jc["B", 0] + (9/176)*Jc["E", -1] + (-27/88)*Jc["E", -2] + (-27/704)*Jc["E", 0])*G[2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 1 - I, 0, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 1 - I, 0, 2, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, y] + ((-27/44)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[2, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-27/44)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, y] + ((-27/44)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, y] + ((-81/176)*Jc["A", -1] + (-27/176)*Jc["A", -2] + (-27/88)*Jc["B", -1] + (27/176)*Jc["B", -2] + (27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[2, 1 - I, 1 - I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, y] + ((-243/88)*Jc["A", -2] + (-81/44)*Jc["B", -2] + (81/88)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 - I, 1, 1, y] + ((81/88)*Jc["E", -2])*G[2, 1 - I, 1, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-81/352)*Jc["E", -1] + (27/88)*Jc["E", -2])*G[2, 1 - I, 1, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 1 - I, 2, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 1 - I, 2, 2, y] + ((27/176)*Jc["E", -1] + (-9/44)*Jc["E", -2])*G[2, 1 - I, 2, y] + ((27/704)*Jc["A", -1] + (837/704)*Jc["A", -2] + (81/704)*Jc["A", 0] + (-27/704)*Jc["B", -1] + (567/704)*Jc["B", -2] + (27/352)*Jc["B", 0] + (9/176)*Jc["E", -1] + (-27/88)*Jc["E", -2] + (-27/704)*Jc["E", 0])*G[2, 1 - I, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[2, 1, 0, 1 + I, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[2, 1, 0, 1 - I, y] + ((3/2)*Jc["A", -2] + (1)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((3/8)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-9/8)*Jc["E", -2])*G[2, 1, 1 + I, 1, y] + ((3/4)*Jc["E", -2])*G[2, 1, 1 + I, 2, y] + ((9/16)*Jc["A", -1] + (3/16)*Jc["A", -2] + (3/8)*Jc["B", -1] + (-3/16)*Jc["B", -2] + (-3/16)*Jc["E", -1] + (1/4)*Jc["E", -2])*G[2, 1, 1 + I, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, y] + ((-9/4)*Jc["A", -2] + (-3/2)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-9/8)*Jc["E", -2])*G[2, 1, 1 - I, 1, y] + ((3/4)*Jc["E", -2])*G[2, 1, 1 - I, 2, y] + ((9/16)*Jc["A", -1] + (3/16)*Jc["A", -2] + (3/8)*Jc["B", -1] + (-3/16)*Jc["B", -2] + (-3/16)*Jc["E", -1] + (1/4)*Jc["E", -2])*G[2, 1, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((-3/8)*Jc["A", -1] + (-1/8)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[2, 1, 1, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[2, 1, 2, 1 + I, y] + ((-9/8)*Jc["A", -2] + (-3/4)*Jc["B", -2] + (3/8)*Jc["E", -2])*G[2, 1, 2, 1 - I, y] + ((3/2)*Jc["A", -2] + (1)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((3/8)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((-3/16)*Jc["E", -1] + (1/4)*Jc["E", -2])*G[2, 1, 2, y] + ((25/352)*Jc["A", -1] + (-197/352)*Jc["A", -2] + (-3/32)*Jc["A", 0] + (1/32)*Jc["B", -1] + (-21/32)*Jc["B", -2] + (-1/16)*Jc["B", 0] + (-1/16)*Jc["E", -1] + (3/8)*Jc["E", -2] + (3/64)*Jc["E", 0])*G[2, 1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 2, 0, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 2, 0, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((-27/176)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 2, 1 + I, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 2, 1 + I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[2, 2, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, y] + ((81/88)*Jc["A", -2] + (27/44)*Jc["B", -2] + (-27/88)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (81/176)*Jc["E", -2])*G[2, 2, 1 - I, 1, y] + ((-27/88)*Jc["E", -2])*G[2, 2, 1 - I, 2, y] + ((-81/352)*Jc["A", -1] + (-27/352)*Jc["A", -2] + (-27/176)*Jc["B", -1] + (27/352)*Jc["B", -2] + (27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[2, 2, 1 - I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, y] + ((-18/11)*Jc["A", -2] + (-12/11)*Jc["B", -2] + (6/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((6/11)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((3/11)*Jc["A", -1] + (-5/44)*Jc["A", -2] + (2/11)*Jc["B", -1] + (-1/11)*Jc["B", -2] + (-3/22)*Jc["E", -1] + (2/11)*Jc["E", -2])*G[2, 2, 1, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 2, 2, 1 + I, y] + ((81/176)*Jc["A", -2] + (27/88)*Jc["B", -2] + (-27/176)*Jc["E", -2])*G[2, 2, 2, 1 - I, y] + ((-3/8)*Jc["A", -2] + (-1/4)*Jc["B", -2] + (3/16)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((-27/176)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((27/352)*Jc["E", -1] + (-9/88)*Jc["E", -2])*G[2, 2, 2, y] + ((9/176)*Jc["E", -1] + (-27/88)*Jc["E", -2] + (-27/704)*Jc["E", 0])*G[2, 2, y] + ((27/176)*Jc["E", -1] + (63/88)*Jc["E", -2] + (-9/352)*Jc["E", 0] + (27/1408)*Jc["E", 1])*G[2, y],
  ((-2)*Jc["A", -2] + (-2)*Jc["F", -2] + (2)*Jc["G", -2])*G[0, 0, 1, y] + ((2)*Jc["A", -2] + (2)*Jc["F", -2] + (-2)*Jc["G", -2])*G[0, 1, 1, y] + ((-1)*Jc["A", -1] + (-4)*Jc["A", -2] + (-1)*Jc["F", -1] + (-7/2)*Jc["F", -2] + (1)*Jc["G", -1] + (14/3)*Jc["G", -2])*G[0, 1, y] + ((-2)*Jc["A", -2] + (-2)*Jc["F", -2] + (2)*Jc["G", -2])*G[0, 2, 1, y] + ((2)*Jc["A", -2] + (2)*Jc["F", -2] + (-2)*Jc["G", -2])*G[1, 0, 1, y] + ((6)*Jc["A", -2] + (10)*Jc["F", -2] + (-2)*Jc["G", -2])*G[1, 1, 1, y] + ((1)*Jc["A", -1] + (4)*Jc["A", -2] + (1)*Jc["F", -1] + (7/2)*Jc["F", -2] + (-1)*Jc["G", -1] + (-14/3)*Jc["G", -2])*G[1, 1, y] + ((2)*Jc["A", -2] + (2)*Jc["F", -2] + (-2)*Jc["G", -2])*G[1, 2, 1, y] + ((-2)*Jc["A", -1] + (-25/2)*Jc["A", -2] + (-1/2)*Jc["A", 0] + (-7/4)*Jc["F", -1] + (-49/4)*Jc["F", -2] + (-1/2)*Jc["F", 0] + (7/3)*Jc["G", -1] + (18)*Jc["G", -2] + (1/2)*Jc["G", 0])*G[1, y] + ((-2)*Jc["A", -2] + (-2)*Jc["F", -2] + (2)*Jc["G", -2])*G[2, 0, 1, y] + ((2)*Jc["A", -2] + (2)*Jc["F", -2] + (-2)*Jc["G", -2])*G[2, 1, 1, y] + ((-1)*Jc["A", -1] + (-4)*Jc["A", -2] + (-1)*Jc["F", -1] + (-7/2)*Jc["F", -2] + (1)*Jc["G", -1] + (14/3)*Jc["G", -2])*G[2, 1, y] + ((-2)*Jc["A", -2] + (-2)*Jc["F", -2] + (2)*Jc["G", -2])*G[2, 2, 1, y],
  ((16)*Jc["A", -2] + (24)*Jc["F", -2])*G[0, 1, 1, y] + ((12)*Jc["F", -2] + (16)*Jc["G", -2])*G[1, 0, 1, y] + ((-16)*Jc["A", -2] + (-36)*Jc["F", -2] + (-16)*Jc["G", -2])*G[1, 1, 1, y] + ((-4)*Jc["A", -1] + (-16)*Jc["A", -2] + (-6)*Jc["F", -1] + (-21)*Jc["F", -2])*G[1, 1, y] + ((12)*Jc["F", -2] + (16)*Jc["G", -2])*G[1, 2, 1, y] + ((16)*Jc["A", -2] + (24)*Jc["F", -2])*G[2, 1, 1, y],
  ((-49/8)*Jc["F", -1] + (-38)*Jc["F", -2] + (-7/8)*Jc["F", 0] + (-1/4)*Jc["F", 1] + (-9)*Jc["G", -1] + (-190/3)*Jc["G", -2] + (-7/6)*Jc["G", 0] + (-1/4)*Jc["G", 1]) + ((4)*Jc["F", -2] + (4)*Jc["G", -2])*G[0, 0, 1, y] + ((20)*Jc["F", -2] + (28)*Jc["G", -2])*G[0, 1, 1, y] + ((2)*Jc["F", -1] + (7)*Jc["F", -2] + (2)*Jc["G", -1] + (28/3)*Jc["G", -2])*G[0, 1, y] + ((4)*Jc["F", -2] + (4)*Jc["G", -2])*G[0, 2, 1, y] + ((-16)*Jc["F", -2] + (-16)*Jc["G", -2])*G[1, 0, 1, y] + ((-8)*Jc["F", -2] + (-24)*Jc["G", -2])*G[1, 1, 1, y] + ((-8)*Jc["F", -1] + (-28)*Jc["F", -2] + (-8)*Jc["G", -1] + (-112/3)*Jc["G", -2])*G[1, 1, y] + ((-16)*Jc["F", -2] + (-16)*Jc["G", -2])*G[1, 2, 1, y] + ((7/2)*Jc["F", -1] + (49/2)*Jc["F", -2] + (1)*Jc["F", 0] + (14/3)*Jc["G", -1] + (36)*Jc["G", -2] + (1)*Jc["G", 0])*G[1, y] + ((4)*Jc["F", -2] + (4)*Jc["G", -2])*G[2, 0, 1, y] + ((20)*Jc["F", -2] + (28)*Jc["G", -2])*G[2, 1, 1, y] + ((2)*Jc["F", -1] + (7)*Jc["F", -2] + (2)*Jc["G", -1] + (28/3)*Jc["G", -2])*G[2, 1, y] + ((4)*Jc["F", -2] + (4)*Jc["G", -2])*G[2, 2, 1, y]
};
gSol[1] = {
  ((25/6)*Jc["A", -1] + (25)*Jc["A", -2] + (25/36)*Jc["A", 0] + (1/9)*Jc["A", 1] + (1/36)*Jc["A", 2]),
  ((228/55)*Jc["F", -1] + (1398/55)*Jc["F", -2] + (147/220)*Jc["F", 0] + (21/220)*Jc["F", 1] + (3/110)*Jc["F", 2]),
  ((5/2)*Jc["A", -1] + (15)*Jc["A", -2] + (5/12)*Jc["A", 0] + (1/15)*Jc["A", 1] + (1/60)*Jc["A", 2]) + ((4/15)*Jc["A", -2])*G[0, 0, 0, 1, y] + ((-4/15)*Jc["A", -2])*G[0, 0, 1, 1, y] + ((-2/15)*Jc["A", -1] + (-8/15)*Jc["A", -2])*G[0, 0, 1, y] + ((4/15)*Jc["A", -2])*G[0, 0, 2, 1, y] + ((-4/15)*Jc["A", -2])*G[0, 1, 0, 1, y] + ((4/15)*Jc["A", -2])*G[0, 1, 1, 1, y] + ((2/15)*Jc["A", -1] + (8/15)*Jc["A", -2])*G[0, 1, 1, y] + ((-4/15)*Jc["A", -2])*G[0, 1, 2, 1, y] + ((4/15)*Jc["A", -1] + (5/3)*Jc["A", -2] + (1/15)*Jc["A", 0])*G[0, 1, y] + ((4/15)*Jc["A", -2])*G[0, 2, 0, 1, y] + ((-4/15)*Jc["A", -2])*G[0, 2, 1, 1, y] + ((-2/15)*Jc["A", -1] + (-8/15)*Jc["A", -2])*G[0, 2, 1, y] + ((4/15)*Jc["A", -2])*G[0, 2, 2, 1, y] + ((-4/15)*Jc["A", -2])*G[1, 0, 0, 1, y] + ((4/15)*Jc["A", -2])*G[1, 0, 1, 1, y] + ((2/15)*Jc["A", -1] + (8/15)*Jc["A", -2])*G[1, 0, 1, y] + ((-4/15)*Jc["A", -2])*G[1, 0, 2, 1, y] + ((4/15)*Jc["A", -2])*G[1, 1, 0, 1, y] + ((-4/15)*Jc["A", -2])*G[1, 1, 1, 1, y] + ((-2/15)*Jc["A", -1] + (-8/15)*Jc["A", -2])*G[1, 1, 1, y] + ((4/15)*Jc["A", -2])*G[1, 1, 2, 1, y] + ((-4/15)*Jc["A", -1] + (-5/3)*Jc["A", -2] + (-1/15)*Jc["A", 0])*G[1, 1, y] + ((-4/15)*Jc["A", -2])*G[1, 2, 0, 1, y] + ((4/15)*Jc["A", -2])*G[1, 2, 1, 1, y] + ((2/15)*Jc["A", -1] + (8/15)*Jc["A", -2])*G[1, 2, 1, y] + ((-4/15)*Jc["A", -2])*G[1, 2, 2, 1, y] + ((-5/6)*Jc["A", -1] + (-5)*Jc["A", -2] + (-2/15)*Jc["A", 0] + (-1/30)*Jc["A", 1])*G[1, y] + ((4/15)*Jc["A", -2])*G[2, 0, 0, 1, y] + ((-4/15)*Jc["A", -2])*G[2, 0, 1, 1, y] + ((-2/15)*Jc["A", -1] + (-8/15)*Jc["A", -2])*G[2, 0, 1, y] + ((4/15)*Jc["A", -2])*G[2, 0, 2, 1, y] + ((-4/15)*Jc["A", -2])*G[2, 1, 0, 1, y] + ((4/15)*Jc["A", -2])*G[2, 1, 1, 1, y] + ((2/15)*Jc["A", -1] + (8/15)*Jc["A", -2])*G[2, 1, 1, y] + ((-4/15)*Jc["A", -2])*G[2, 1, 2, 1, y] + ((4/15)*Jc["A", -1] + (5/3)*Jc["A", -2] + (1/15)*Jc["A", 0])*G[2, 1, y] + ((4/15)*Jc["A", -2])*G[2, 2, 0, 1, y] + ((-4/15)*Jc["A", -2])*G[2, 2, 1, 1, y] + ((-2/15)*Jc["A", -1] + (-8/15)*Jc["A", -2])*G[2, 2, 1, y] + ((4/15)*Jc["A", -2])*G[2, 2, 2, 1, y],
  ((-8360/63)*Jc["G", -1] + (-19184/21)*Jc["G", -2] + (-132/7)*Jc["G", 0] + (-22/9)*Jc["G", 1] + (-11/21)*Jc["G", 2]) + ((14256/35)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((-14256/35)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((-2376/35)*Jc["G", -1] + (-1584/5)*Jc["G", -2])*G[0, 0, 1, y] + ((14256/35)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((-14256/35)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((1584/5)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((2376/35)*Jc["G", -1] + (1584/5)*Jc["G", -2])*G[0, 1, 1, y] + ((-14256/35)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((264/5)*Jc["G", -1] + (14256/35)*Jc["G", -2] + (396/35)*Jc["G", 0])*G[0, 1, y] + ((14256/35)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((-14256/35)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((-2376/35)*Jc["G", -1] + (-1584/5)*Jc["G", -2])*G[0, 2, 1, y] + ((14256/35)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((-8976/35)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((8976/35)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((1496/35)*Jc["G", -1] + (2992/15)*Jc["G", -2])*G[1, 0, 1, y] + ((-8976/35)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((5808/35)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((-2288/21)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((-968/35)*Jc["G", -1] + (-1936/15)*Jc["G", -2])*G[1, 1, 1, y] + ((5808/35)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((-1496/45)*Jc["G", -1] + (-8976/35)*Jc["G", -2] + (-748/105)*Jc["G", 0])*G[1, 1, y] + ((-8976/35)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((8976/35)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((1496/35)*Jc["G", -1] + (2992/15)*Jc["G", -2])*G[1, 2, 1, y] + ((-8976/35)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((-2376/35)*Jc["G", -1] + (-3344/7)*Jc["G", -2] + (-44/5)*Jc["G", 0] + (-66/35)*Jc["G", 1])*G[1, y] + ((14256/35)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((-14256/35)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((-2376/35)*Jc["G", -1] + (-1584/5)*Jc["G", -2])*G[2, 0, 1, y] + ((14256/35)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((-14256/35)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((1584/5)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((2376/35)*Jc["G", -1] + (1584/5)*Jc["G", -2])*G[2, 1, 1, y] + ((-14256/35)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((264/5)*Jc["G", -1] + (14256/35)*Jc["G", -2] + (396/35)*Jc["G", 0])*G[2, 1, y] + ((14256/35)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((-14256/35)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((-2376/35)*Jc["G", -1] + (-1584/5)*Jc["G", -2])*G[2, 2, 1, y] + ((14256/35)*Jc["G", -2])*G[2, 2, 2, 1, y],
  ((3344/63)*Jc["G", -1] + (38368/105)*Jc["G", -2] + (264/35)*Jc["G", 0] + (44/45)*Jc["G", 1] + (22/105)*Jc["G", 2]) + ((-792/5)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((792/5)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((132/5)*Jc["G", -1] + (616/5)*Jc["G", -2])*G[0, 0, 1, y] + ((-792/5)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((792/5)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((-616/5)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((-132/5)*Jc["G", -1] + (-616/5)*Jc["G", -2])*G[0, 1, 1, y] + ((792/5)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((-308/15)*Jc["G", -1] + (-792/5)*Jc["G", -2] + (-22/5)*Jc["G", 0])*G[0, 1, y] + ((-792/5)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((792/5)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((132/5)*Jc["G", -1] + (616/5)*Jc["G", -2])*G[0, 2, 1, y] + ((-792/5)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((3432/35)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((-3432/35)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((-572/35)*Jc["G", -1] + (-1144/15)*Jc["G", -2])*G[1, 0, 1, y] + ((3432/35)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((-440/7)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((616/15)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((220/21)*Jc["G", -1] + (440/9)*Jc["G", -2])*G[1, 1, 1, y] + ((-440/7)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((572/45)*Jc["G", -1] + (3432/35)*Jc["G", -2] + (286/105)*Jc["G", 0])*G[1, 1, y] + ((3432/35)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((-3432/35)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((-572/35)*Jc["G", -1] + (-1144/15)*Jc["G", -2])*G[1, 2, 1, y] + ((3432/35)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((132/5)*Jc["G", -1] + (1672/9)*Jc["G", -2] + (154/45)*Jc["G", 0] + (11/15)*Jc["G", 1])*G[1, y] + ((-792/5)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((792/5)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((132/5)*Jc["G", -1] + (616/5)*Jc["G", -2])*G[2, 0, 1, y] + ((-792/5)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((792/5)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((-616/5)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((-132/5)*Jc["G", -1] + (-616/5)*Jc["G", -2])*G[2, 1, 1, y] + ((792/5)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((-308/15)*Jc["G", -1] + (-792/5)*Jc["G", -2] + (-22/5)*Jc["G", 0])*G[2, 1, y] + ((-792/5)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((792/5)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((132/5)*Jc["G", -1] + (616/5)*Jc["G", -2])*G[2, 2, 1, y] + ((-792/5)*Jc["G", -2])*G[2, 2, 2, 1, y],
  ((224/85)*Jc["E", -1] + (1344/85)*Jc["E", -2] + (112/255)*Jc["E", 0] + (8/85)*Jc["E", 1] + (-4/255)*Jc["E", 2] + (1/85)*Jc["E", 3]),
  ((-45/22)*Jc["A", -1] + (-135/11)*Jc["A", -2] + (-15/44)*Jc["A", 0] + (-9/220)*Jc["A", 1] + (-9/220)*Jc["A", 2] + (3/220)*Jc["A", 3] + (162/55)*Jc["B", -1] + (972/55)*Jc["B", -2] + (27/55)*Jc["B", 0] + (21/220)*Jc["B", 1] + (-1/220)*Jc["B", 2] + (1/110)*Jc["B", 3]),
  ((19/9)*Jc["G", -1] + (218/15)*Jc["G", -2] + (3/10)*Jc["G", 0] + (7/180)*Jc["G", 1] + (1/120)*Jc["G", 2]) + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((6/5)*Jc["F", -1] + (21/5)*Jc["F", -2] + (-12/5)*Jc["G", -1] + (-56/5)*Jc["G", -2])*G[0, 0, 1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((12/5)*Jc["F", -2] + (72/5)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((-6/5)*Jc["F", -1] + (-21/5)*Jc["F", -2] + (12/5)*Jc["G", -1] + (56/5)*Jc["G", -2])*G[0, 1, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((21/10)*Jc["F", -1] + (147/10)*Jc["F", -2] + (3/5)*Jc["F", 0] + (28/5)*Jc["G", -1] + (216/5)*Jc["G", -2] + (6/5)*Jc["G", 0])*G[0, 1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((6/5)*Jc["F", -1] + (21/5)*Jc["F", -2] + (-12/5)*Jc["G", -1] + (-56/5)*Jc["G", -2])*G[0, 2, 1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((-12/5)*Jc["F", -2] + (-132/5)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((12/5)*Jc["F", -2] + (132/5)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((-6/5)*Jc["F", -1] + (-21/5)*Jc["F", -2] + (14/5)*Jc["G", -1] + (196/15)*Jc["G", -2])*G[1, 0, 1, y] + ((-12/5)*Jc["F", -2] + (-132/5)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((12/5)*Jc["F", -2] + (36)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((-12/5)*Jc["F", -2] + (-388/15)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((6/5)*Jc["F", -1] + (21/5)*Jc["F", -2] + (-22/5)*Jc["G", -1] + (-308/15)*Jc["G", -2])*G[1, 1, 1, y] + ((12/5)*Jc["F", -2] + (36)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((-21/10)*Jc["F", -1] + (-147/10)*Jc["F", -2] + (-3/5)*Jc["F", 0] + (-266/45)*Jc["G", -1] + (-228/5)*Jc["G", -2] + (-19/15)*Jc["G", 0])*G[1, 1, y] + ((-12/5)*Jc["F", -2] + (-132/5)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((12/5)*Jc["F", -2] + (132/5)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((-6/5)*Jc["F", -1] + (-21/5)*Jc["F", -2] + (14/5)*Jc["G", -1] + (196/15)*Jc["G", -2])*G[1, 2, 1, y] + ((-12/5)*Jc["F", -2] + (-132/5)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((147/20)*Jc["F", -1] + (228/5)*Jc["F", -2] + (21/20)*Jc["F", 0] + (3/10)*Jc["F", 1] + (36/5)*Jc["G", -1] + (152/3)*Jc["G", -2] + (14/15)*Jc["G", 0] + (1/5)*Jc["G", 1])*G[1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((6/5)*Jc["F", -1] + (21/5)*Jc["F", -2] + (-12/5)*Jc["G", -1] + (-56/5)*Jc["G", -2])*G[2, 0, 1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((12/5)*Jc["F", -2] + (72/5)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((-6/5)*Jc["F", -1] + (-21/5)*Jc["F", -2] + (12/5)*Jc["G", -1] + (56/5)*Jc["G", -2])*G[2, 1, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((21/10)*Jc["F", -1] + (147/10)*Jc["F", -2] + (3/5)*Jc["F", 0] + (28/5)*Jc["G", -1] + (216/5)*Jc["G", -2] + (6/5)*Jc["G", 0])*G[2, 1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((-12/5)*Jc["F", -2] + (-24)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((6/5)*Jc["F", -1] + (21/5)*Jc["F", -2] + (-12/5)*Jc["G", -1] + (-56/5)*Jc["G", -2])*G[2, 2, 1, y] + ((12/5)*Jc["F", -2] + (24)*Jc["G", -2])*G[2, 2, 2, 1, y],
  ((19/5)*Jc["F", -1] + (233/10)*Jc["F", -2] + (49/80)*Jc["F", 0] + (7/80)*Jc["F", 1] + (1/40)*Jc["F", 2]) + ((32/5)*Jc["F", -2])*G[0, 0, 0, 1, y] + ((-32/5)*Jc["F", -2])*G[0, 0, 1, 1, y] + ((-8/5)*Jc["F", -1] + (-28/5)*Jc["F", -2])*G[0, 0, 1, y] + ((32/5)*Jc["F", -2])*G[0, 0, 2, 1, y] + ((-32/5)*Jc["F", -2])*G[0, 1, 0, 1, y] + ((32/5)*Jc["F", -2])*G[0, 1, 1, 1, y] + ((8/5)*Jc["F", -1] + (28/5)*Jc["F", -2])*G[0, 1, 1, y] + ((-32/5)*Jc["F", -2])*G[0, 1, 2, 1, y] + ((7/5)*Jc["F", -1] + (49/5)*Jc["F", -2] + (2/5)*Jc["F", 0])*G[0, 1, y] + ((32/5)*Jc["F", -2])*G[0, 2, 0, 1, y] + ((-32/5)*Jc["F", -2])*G[0, 2, 1, 1, y] + ((-8/5)*Jc["F", -1] + (-28/5)*Jc["F", -2])*G[0, 2, 1, y] + ((32/5)*Jc["F", -2])*G[0, 2, 2, 1, y] + ((-32/5)*Jc["F", -2])*G[1, 0, 0, 1, y] + ((32/5)*Jc["F", -2])*G[1, 0, 1, 1, y] + ((8/5)*Jc["F", -1] + (28/5)*Jc["F", -2])*G[1, 0, 1, y] + ((-32/5)*Jc["F", -2])*G[1, 0, 2, 1, y] + ((32/5)*Jc["F", -2])*G[1, 1, 0, 1, y] + ((-32/5)*Jc["F", -2])*G[1, 1, 1, 1, y] + ((-8/5)*Jc["F", -1] + (-28/5)*Jc["F", -2])*G[1, 1, 1, y] + ((32/5)*Jc["F", -2])*G[1, 1, 2, 1, y] + ((-7/5)*Jc["F", -1] + (-49/5)*Jc["F", -2] + (-2/5)*Jc["F", 0])*G[1, 1, y] + ((-32/5)*Jc["F", -2])*G[1, 2, 0, 1, y] + ((32/5)*Jc["F", -2])*G[1, 2, 1, 1, y] + ((8/5)*Jc["F", -1] + (28/5)*Jc["F", -2])*G[1, 2, 1, y] + ((-32/5)*Jc["F", -2])*G[1, 2, 2, 1, y] + ((-49/20)*Jc["F", -1] + (-76/5)*Jc["F", -2] + (-7/20)*Jc["F", 0] + (-1/10)*Jc["F", 1])*G[1, y] + ((32/5)*Jc["F", -2])*G[2, 0, 0, 1, y] + ((-32/5)*Jc["F", -2])*G[2, 0, 1, 1, y] + ((-8/5)*Jc["F", -1] + (-28/5)*Jc["F", -2])*G[2, 0, 1, y] + ((32/5)*Jc["F", -2])*G[2, 0, 2, 1, y] + ((-32/5)*Jc["F", -2])*G[2, 1, 0, 1, y] + ((32/5)*Jc["F", -2])*G[2, 1, 1, 1, y] + ((8/5)*Jc["F", -1] + (28/5)*Jc["F", -2])*G[2, 1, 1, y] + ((-32/5)*Jc["F", -2])*G[2, 1, 2, 1, y] + ((7/5)*Jc["F", -1] + (49/5)*Jc["F", -2] + (2/5)*Jc["F", 0])*G[2, 1, y] + ((32/5)*Jc["F", -2])*G[2, 2, 0, 1, y] + ((-32/5)*Jc["F", -2])*G[2, 2, 1, 1, y] + ((-8/5)*Jc["F", -1] + (-28/5)*Jc["F", -2])*G[2, 2, 1, y] + ((32/5)*Jc["F", -2])*G[2, 2, 2, 1, y],
  ((3/2)*Jc["A", -1] + (9)*Jc["A", -2] + (1/4)*Jc["A", 0] + (1/25)*Jc["A", 1] + (1/100)*Jc["A", 2]) + ((8/25)*Jc["A", -2])*G[0, 0, 0, 1, y] + ((24/25)*Jc["A", -2])*G[0, 0, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2])*G[0, 0, 1, y] + ((8/25)*Jc["A", -2])*G[0, 0, 2, 1, y] + ((8/25)*Jc["A", -2])*G[0, 1, 0, 1, y] + ((-8/5)*Jc["A", -2])*G[0, 1, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2])*G[0, 1, 1, y] + ((8/25)*Jc["A", -2])*G[0, 1, 2, 1, y] + ((8/25)*Jc["A", -1] + (2)*Jc["A", -2] + (2/25)*Jc["A", 0])*G[0, 1, y] + ((8/25)*Jc["A", -2])*G[0, 2, 0, 1, y] + ((24/25)*Jc["A", -2])*G[0, 2, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2])*G[0, 2, 1, y] + ((8/25)*Jc["A", -2])*G[0, 2, 2, 1, y] + ((-32/25)*Jc["A", -2])*G[1, 0, 1, 1, y] + ((-16/25)*Jc["A", -2])*G[1, 1, 0, 1, y] + ((48/25)*Jc["A", -2])*G[1, 1, 1, 1, y] + ((8/25)*Jc["A", -1] + (32/25)*Jc["A", -2])*G[1, 1, 1, y] + ((-16/25)*Jc["A", -2])*G[1, 1, 2, 1, y] + ((-32/25)*Jc["A", -2])*G[1, 2, 1, 1, y] + ((-1)*Jc["A", -1] + (-6)*Jc["A", -2] + (-4/25)*Jc["A", 0] + (-1/25)*Jc["A", 1])*G[1, y] + ((8/25)*Jc["A", -2])*G[2, 0, 0, 1, y] + ((24/25)*Jc["A", -2])*G[2, 0, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2])*G[2, 0, 1, y] + ((8/25)*Jc["A", -2])*G[2, 0, 2, 1, y] + ((8/25)*Jc["A", -2])*G[2, 1, 0, 1, y] + ((-8/5)*Jc["A", -2])*G[2, 1, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2])*G[2, 1, 1, y] + ((8/25)*Jc["A", -2])*G[2, 1, 2, 1, y] + ((8/25)*Jc["A", -1] + (2)*Jc["A", -2] + (2/25)*Jc["A", 0])*G[2, 1, y] + ((8/25)*Jc["A", -2])*G[2, 2, 0, 1, y] + ((24/25)*Jc["A", -2])*G[2, 2, 1, 1, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2])*G[2, 2, 1, y] + ((8/25)*Jc["A", -2])*G[2, 2, 2, 1, y],
  ((3125/448)*Jc["A", -1] + (9375/224)*Jc["A", -2] + (3125/2688)*Jc["A", 0] + (125/672)*Jc["A", 1] + (125/2688)*Jc["A", 2] + (125/32)*Jc["E", -1] + (375/16)*Jc["E", -2] + (125/192)*Jc["E", 0] + (125/896)*Jc["E", 1] + (-125/5376)*Jc["E", 2] + (125/7168)*Jc["E", 3]) + ((3425/224)*Jc["E", -2])*G[0, 0, 0, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 0, 0, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[0, 0, 0, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[0, 0, 0, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 0, 0, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 0, 0, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((-2125/224)*Jc["E", -2])*G[0, 0, 1, 0, 1, y] + ((425/28)*Jc["E", -2])*G[0, 0, 1, 0, 2, y] + ((425/224)*Jc["E", -2])*G[0, 0, 1, 1, 1, y] + ((-425/56)*Jc["E", -2])*G[0, 0, 1, 1, 2, y] + ((425/168)*Jc["A", -2] + (425/448)*Jc["E", -1] + (-425/336)*Jc["E", -2] + (-475/28)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((-2125/224)*Jc["E", -2])*G[0, 0, 1, 2, 1, y] + ((425/28)*Jc["E", -2])*G[0, 0, 1, 2, 2, y] + ((-425/112)*Jc["E", -1] + (425/84)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((575/336)*Jc["A", -1] + (575/84)*Jc["A", -2] + (-425/672)*Jc["E", -1] + (425/112)*Jc["E", -2] + (425/896)*Jc["E", 0] + (-575/168)*Jc["G", -1] + (-575/36)*Jc["G", -2])*G[0, 0, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 0, 2, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 0, 2, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[0, 0, 2, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[0, 0, 2, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 0, 2, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 0, 2, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((125/42)*Jc["E", -1] + (-125/7)*Jc["E", -2] + (-125/56)*Jc["E", 0])*G[0, 0, 2, y] + ((-1075/32)*Jc["E", -2])*G[0, 1, 0, 0, 1, y] + ((1075/14)*Jc["E", -2])*G[0, 1, 0, 0, 2, y] + ((5375/224)*Jc["E", -2])*G[0, 1, 0, 1, 1, y] + ((-5375/56)*Jc["E", -2])*G[0, 1, 0, 1, 2, y] + ((-1075/168)*Jc["A", -2] + (5375/448)*Jc["E", -1] + (-5375/336)*Jc["E", -2] + (-425/84)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((-1075/32)*Jc["E", -2])*G[0, 1, 0, 2, 1, y] + ((1075/14)*Jc["E", -2])*G[0, 1, 0, 2, 2, y] + ((-1075/56)*Jc["E", -1] + (1075/42)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((5375/224)*Jc["E", -2])*G[0, 1, 1, 0, 1, y] + ((-1075/28)*Jc["E", -2])*G[0, 1, 1, 0, 2, y] + ((-1075/224)*Jc["E", -2])*G[0, 1, 1, 1, 1, y] + ((1075/56)*Jc["E", -2])*G[0, 1, 1, 1, 2, y] + ((-1075/168)*Jc["A", -2] + (-1075/448)*Jc["E", -1] + (1075/336)*Jc["E", -2] + (5875/84)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((5375/224)*Jc["E", -2])*G[0, 1, 1, 2, 1, y] + ((-1075/28)*Jc["E", -2])*G[0, 1, 1, 2, 2, y] + ((1075/112)*Jc["E", -1] + (-1075/84)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((-1075/336)*Jc["A", -1] + (-1075/84)*Jc["A", -2] + (1075/672)*Jc["E", -1] + (-1075/112)*Jc["E", -2] + (-1075/896)*Jc["E", 0] + (75/8)*Jc["G", -1] + (175/4)*Jc["G", -2])*G[0, 1, 1, y] + ((-1075/32)*Jc["E", -2])*G[0, 1, 2, 0, 1, y] + ((1075/14)*Jc["E", -2])*G[0, 1, 2, 0, 2, y] + ((5375/224)*Jc["E", -2])*G[0, 1, 2, 1, 1, y] + ((-5375/56)*Jc["E", -2])*G[0, 1, 2, 1, 2, y] + ((-1075/168)*Jc["A", -2] + (5375/448)*Jc["E", -1] + (-5375/336)*Jc["E", -2] + (-425/84)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((-1075/32)*Jc["E", -2])*G[0, 1, 2, 2, 1, y] + ((1075/14)*Jc["E", -2])*G[0, 1, 2, 2, 2, y] + ((-1075/56)*Jc["E", -1] + (1075/42)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((-1075/168)*Jc["E", -1] + (1075/28)*Jc["E", -2] + (1075/224)*Jc["E", 0])*G[0, 1, 2, y] + ((575/168)*Jc["A", -1] + (14375/672)*Jc["A", -2] + (575/672)*Jc["A", 0] + (-1075/224)*Jc["E", -1] + (-1075/48)*Jc["E", -2] + (1075/1344)*Jc["E", 0] + (-1075/1792)*Jc["E", 1] + (-575/72)*Jc["G", -1] + (-1725/28)*Jc["G", -2] + (-575/336)*Jc["G", 0])*G[0, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 2, 0, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 2, 0, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[0, 2, 0, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[0, 2, 0, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 2, 0, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 2, 0, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((-2125/224)*Jc["E", -2])*G[0, 2, 1, 0, 1, y] + ((425/28)*Jc["E", -2])*G[0, 2, 1, 0, 2, y] + ((425/224)*Jc["E", -2])*G[0, 2, 1, 1, 1, y] + ((-425/56)*Jc["E", -2])*G[0, 2, 1, 1, 2, y] + ((425/168)*Jc["A", -2] + (425/448)*Jc["E", -1] + (-425/336)*Jc["E", -2] + (-475/28)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((-2125/224)*Jc["E", -2])*G[0, 2, 1, 2, 1, y] + ((425/28)*Jc["E", -2])*G[0, 2, 1, 2, 2, y] + ((-425/112)*Jc["E", -1] + (425/84)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((575/336)*Jc["A", -1] + (575/84)*Jc["A", -2] + (-425/672)*Jc["E", -1] + (425/112)*Jc["E", -2] + (425/896)*Jc["E", 0] + (-575/168)*Jc["G", -1] + (-575/36)*Jc["G", -2])*G[0, 2, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 2, 2, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 2, 2, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[0, 2, 2, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[0, 2, 2, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((3425/224)*Jc["E", -2])*G[0, 2, 2, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[0, 2, 2, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((125/42)*Jc["E", -1] + (-125/7)*Jc["E", -2] + (-125/56)*Jc["E", 0])*G[0, 2, 2, y] + ((125/28)*Jc["E", -1] + (125/6)*Jc["E", -2] + (-125/168)*Jc["E", 0] + (125/224)*Jc["E", 1])*G[0, 2, y] + ((5525/224)*Jc["E", -2])*G[1, 0, 0, 0, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 0, 0, 0, 2, y] + ((-325/32)*Jc["E", -2])*G[1, 0, 0, 1, 1, y] + ((325/8)*Jc["E", -2])*G[1, 0, 0, 1, 2, y] + ((-325/168)*Jc["A", -2] + (-325/64)*Jc["E", -1] + (325/48)*Jc["E", -2] + (-275/12)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 0, 0, 2, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 0, 0, 2, 2, y] + ((325/28)*Jc["E", -1] + (-325/21)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((-8125/224)*Jc["E", -2])*G[1, 0, 1, 0, 1, y] + ((1625/28)*Jc["E", -2])*G[1, 0, 1, 0, 2, y] + ((1625/224)*Jc["E", -2])*G[1, 0, 1, 1, 1, y] + ((-1625/56)*Jc["E", -2])*G[1, 0, 1, 1, 2, y] + ((1625/168)*Jc["A", -2] + (1625/448)*Jc["E", -1] + (-1625/336)*Jc["E", -2] + (-225/28)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((-8125/224)*Jc["E", -2])*G[1, 0, 1, 2, 1, y] + ((1625/28)*Jc["E", -2])*G[1, 0, 1, 2, 2, y] + ((-1625/112)*Jc["E", -1] + (1625/84)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-325/336)*Jc["A", -1] + (-325/84)*Jc["A", -2] + (-1625/672)*Jc["E", -1] + (1625/112)*Jc["E", -2] + (1625/896)*Jc["E", 0] + (1075/168)*Jc["G", -1] + (1075/36)*Jc["G", -2])*G[1, 0, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 0, 2, 0, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 0, 2, 0, 2, y] + ((-325/32)*Jc["E", -2])*G[1, 0, 2, 1, 1, y] + ((325/8)*Jc["E", -2])*G[1, 0, 2, 1, 2, y] + ((-325/168)*Jc["A", -2] + (-325/64)*Jc["E", -1] + (325/48)*Jc["E", -2] + (-275/12)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 0, 2, 2, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 0, 2, 2, 2, y] + ((325/28)*Jc["E", -1] + (-325/21)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((325/84)*Jc["E", -1] + (-325/14)*Jc["E", -2] + (-325/112)*Jc["E", 0])*G[1, 0, 2, y] + ((-325/32)*Jc["E", -2])*G[1, 1, 0, 0, 1, y] + ((325/14)*Jc["E", -2])*G[1, 1, 0, 0, 2, y] + ((1625/224)*Jc["E", -2])*G[1, 1, 0, 1, 1, y] + ((-1625/56)*Jc["E", -2])*G[1, 1, 0, 1, 2, y] + ((-325/168)*Jc["A", -2] + (1625/448)*Jc["E", -1] + (-1625/336)*Jc["E", -2] + (-2825/84)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((-325/32)*Jc["E", -2])*G[1, 1, 0, 2, 1, y] + ((325/14)*Jc["E", -2])*G[1, 1, 0, 2, 2, y] + ((-325/56)*Jc["E", -1] + (325/42)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((1625/224)*Jc["E", -2])*G[1, 1, 1, 0, 1, y] + ((-325/28)*Jc["E", -2])*G[1, 1, 1, 0, 2, y] + ((-325/224)*Jc["E", -2])*G[1, 1, 1, 1, 1, y] + ((325/56)*Jc["E", -2])*G[1, 1, 1, 1, 2, y] + ((-325/168)*Jc["A", -2] + (-325/448)*Jc["E", -1] + (325/336)*Jc["E", -2] + (1325/28)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((1625/224)*Jc["E", -2])*G[1, 1, 1, 2, 1, y] + ((-325/28)*Jc["E", -2])*G[1, 1, 1, 2, 2, y] + ((325/112)*Jc["E", -1] + (-325/84)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((-325/336)*Jc["A", -1] + (-325/84)*Jc["A", -2] + (325/672)*Jc["E", -1] + (-325/112)*Jc["E", -2] + (-325/896)*Jc["E", 0] + (1375/168)*Jc["G", -1] + (1375/36)*Jc["G", -2])*G[1, 1, 1, y] + ((-325/32)*Jc["E", -2])*G[1, 1, 2, 0, 1, y] + ((325/14)*Jc["E", -2])*G[1, 1, 2, 0, 2, y] + ((1625/224)*Jc["E", -2])*G[1, 1, 2, 1, 1, y] + ((-1625/56)*Jc["E", -2])*G[1, 1, 2, 1, 2, y] + ((-325/168)*Jc["A", -2] + (1625/448)*Jc["E", -1] + (-1625/336)*Jc["E", -2] + (-2825/84)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((-325/32)*Jc["E", -2])*G[1, 1, 2, 2, 1, y] + ((325/14)*Jc["E", -2])*G[1, 1, 2, 2, 2, y] + ((-325/56)*Jc["E", -1] + (325/42)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((-325/168)*Jc["E", -1] + (325/28)*Jc["E", -2] + (325/224)*Jc["E", 0])*G[1, 1, 2, y] + ((-325/168)*Jc["A", -1] + (-8125/672)*Jc["A", -2] + (-325/672)*Jc["A", 0] + (-325/224)*Jc["E", -1] + (-325/48)*Jc["E", -2] + (325/1344)*Jc["E", 0] + (-325/1792)*Jc["E", 1] + (25/24)*Jc["G", -1] + (225/28)*Jc["G", -2] + (25/112)*Jc["G", 0])*G[1, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 2, 0, 0, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 2, 0, 0, 2, y] + ((-325/32)*Jc["E", -2])*G[1, 2, 0, 1, 1, y] + ((325/8)*Jc["E", -2])*G[1, 2, 0, 1, 2, y] + ((-325/168)*Jc["A", -2] + (-325/64)*Jc["E", -1] + (325/48)*Jc["E", -2] + (-275/12)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 2, 0, 2, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 2, 0, 2, 2, y] + ((325/28)*Jc["E", -1] + (-325/21)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((-8125/224)*Jc["E", -2])*G[1, 2, 1, 0, 1, y] + ((1625/28)*Jc["E", -2])*G[1, 2, 1, 0, 2, y] + ((1625/224)*Jc["E", -2])*G[1, 2, 1, 1, 1, y] + ((-1625/56)*Jc["E", -2])*G[1, 2, 1, 1, 2, y] + ((1625/168)*Jc["A", -2] + (1625/448)*Jc["E", -1] + (-1625/336)*Jc["E", -2] + (-225/28)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((-8125/224)*Jc["E", -2])*G[1, 2, 1, 2, 1, y] + ((1625/28)*Jc["E", -2])*G[1, 2, 1, 2, 2, y] + ((-1625/112)*Jc["E", -1] + (1625/84)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-325/336)*Jc["A", -1] + (-325/84)*Jc["A", -2] + (-1625/672)*Jc["E", -1] + (1625/112)*Jc["E", -2] + (1625/896)*Jc["E", 0] + (1075/168)*Jc["G", -1] + (1075/36)*Jc["G", -2])*G[1, 2, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 2, 2, 0, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 2, 2, 0, 2, y] + ((-325/32)*Jc["E", -2])*G[1, 2, 2, 1, 1, y] + ((325/8)*Jc["E", -2])*G[1, 2, 2, 1, 2, y] + ((-325/168)*Jc["A", -2] + (-325/64)*Jc["E", -1] + (325/48)*Jc["E", -2] + (-275/12)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((5525/224)*Jc["E", -2])*G[1, 2, 2, 2, 1, y] + ((-325/7)*Jc["E", -2])*G[1, 2, 2, 2, 2, y] + ((325/28)*Jc["E", -1] + (-325/21)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((325/84)*Jc["E", -1] + (-325/14)*Jc["E", -2] + (-325/112)*Jc["E", 0])*G[1, 2, 2, y] + ((325/56)*Jc["E", -1] + (325/12)*Jc["E", -2] + (-325/336)*Jc["E", 0] + (325/448)*Jc["E", 1])*G[1, 2, y] + ((14375/1344)*Jc["A", -1] + (14375/224)*Jc["A", -2] + (575/336)*Jc["A", 0] + (575/1344)*Jc["A", 1] + (-325/96)*Jc["E", -1] + (-325/16)*Jc["E", -2] + (-325/448)*Jc["E", 0] + (325/2688)*Jc["E", 1] + (-325/3584)*Jc["E", 2] + (-1725/56)*Jc["G", -1] + (-54625/252)*Jc["G", -2] + (-575/144)*Jc["G", 0] + (-575/672)*Jc["G", 1])*G[1, y] + ((3425/224)*Jc["E", -2])*G[2, 0, 0, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 0, 0, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[2, 0, 0, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[2, 0, 0, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 0, 0, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 0, 0, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((-2125/224)*Jc["E", -2])*G[2, 0, 1, 0, 1, y] + ((425/28)*Jc["E", -2])*G[2, 0, 1, 0, 2, y] + ((425/224)*Jc["E", -2])*G[2, 0, 1, 1, 1, y] + ((-425/56)*Jc["E", -2])*G[2, 0, 1, 1, 2, y] + ((425/168)*Jc["A", -2] + (425/448)*Jc["E", -1] + (-425/336)*Jc["E", -2] + (-475/28)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((-2125/224)*Jc["E", -2])*G[2, 0, 1, 2, 1, y] + ((425/28)*Jc["E", -2])*G[2, 0, 1, 2, 2, y] + ((-425/112)*Jc["E", -1] + (425/84)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((575/336)*Jc["A", -1] + (575/84)*Jc["A", -2] + (-425/672)*Jc["E", -1] + (425/112)*Jc["E", -2] + (425/896)*Jc["E", 0] + (-575/168)*Jc["G", -1] + (-575/36)*Jc["G", -2])*G[2, 0, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 0, 2, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 0, 2, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[2, 0, 2, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[2, 0, 2, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 0, 2, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 0, 2, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((125/42)*Jc["E", -1] + (-125/7)*Jc["E", -2] + (-125/56)*Jc["E", 0])*G[2, 0, 2, y] + ((-1075/32)*Jc["E", -2])*G[2, 1, 0, 0, 1, y] + ((1075/14)*Jc["E", -2])*G[2, 1, 0, 0, 2, y] + ((5375/224)*Jc["E", -2])*G[2, 1, 0, 1, 1, y] + ((-5375/56)*Jc["E", -2])*G[2, 1, 0, 1, 2, y] + ((-1075/168)*Jc["A", -2] + (5375/448)*Jc["E", -1] + (-5375/336)*Jc["E", -2] + (-425/84)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((-1075/32)*Jc["E", -2])*G[2, 1, 0, 2, 1, y] + ((1075/14)*Jc["E", -2])*G[2, 1, 0, 2, 2, y] + ((-1075/56)*Jc["E", -1] + (1075/42)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((5375/224)*Jc["E", -2])*G[2, 1, 1, 0, 1, y] + ((-1075/28)*Jc["E", -2])*G[2, 1, 1, 0, 2, y] + ((-1075/224)*Jc["E", -2])*G[2, 1, 1, 1, 1, y] + ((1075/56)*Jc["E", -2])*G[2, 1, 1, 1, 2, y] + ((-1075/168)*Jc["A", -2] + (-1075/448)*Jc["E", -1] + (1075/336)*Jc["E", -2] + (5875/84)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((5375/224)*Jc["E", -2])*G[2, 1, 1, 2, 1, y] + ((-1075/28)*Jc["E", -2])*G[2, 1, 1, 2, 2, y] + ((1075/112)*Jc["E", -1] + (-1075/84)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((-1075/336)*Jc["A", -1] + (-1075/84)*Jc["A", -2] + (1075/672)*Jc["E", -1] + (-1075/112)*Jc["E", -2] + (-1075/896)*Jc["E", 0] + (75/8)*Jc["G", -1] + (175/4)*Jc["G", -2])*G[2, 1, 1, y] + ((-1075/32)*Jc["E", -2])*G[2, 1, 2, 0, 1, y] + ((1075/14)*Jc["E", -2])*G[2, 1, 2, 0, 2, y] + ((5375/224)*Jc["E", -2])*G[2, 1, 2, 1, 1, y] + ((-5375/56)*Jc["E", -2])*G[2, 1, 2, 1, 2, y] + ((-1075/168)*Jc["A", -2] + (5375/448)*Jc["E", -1] + (-5375/336)*Jc["E", -2] + (-425/84)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((-1075/32)*Jc["E", -2])*G[2, 1, 2, 2, 1, y] + ((1075/14)*Jc["E", -2])*G[2, 1, 2, 2, 2, y] + ((-1075/56)*Jc["E", -1] + (1075/42)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((-1075/168)*Jc["E", -1] + (1075/28)*Jc["E", -2] + (1075/224)*Jc["E", 0])*G[2, 1, 2, y] + ((575/168)*Jc["A", -1] + (14375/672)*Jc["A", -2] + (575/672)*Jc["A", 0] + (-1075/224)*Jc["E", -1] + (-1075/48)*Jc["E", -2] + (1075/1344)*Jc["E", 0] + (-1075/1792)*Jc["E", 1] + (-575/72)*Jc["G", -1] + (-1725/28)*Jc["G", -2] + (-575/336)*Jc["G", 0])*G[2, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 2, 0, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 2, 0, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[2, 2, 0, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[2, 2, 0, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 2, 0, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 2, 0, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((-2125/224)*Jc["E", -2])*G[2, 2, 1, 0, 1, y] + ((425/28)*Jc["E", -2])*G[2, 2, 1, 0, 2, y] + ((425/224)*Jc["E", -2])*G[2, 2, 1, 1, 1, y] + ((-425/56)*Jc["E", -2])*G[2, 2, 1, 1, 2, y] + ((425/168)*Jc["A", -2] + (425/448)*Jc["E", -1] + (-425/336)*Jc["E", -2] + (-475/28)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((-2125/224)*Jc["E", -2])*G[2, 2, 1, 2, 1, y] + ((425/28)*Jc["E", -2])*G[2, 2, 1, 2, 2, y] + ((-425/112)*Jc["E", -1] + (425/84)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((575/336)*Jc["A", -1] + (575/84)*Jc["A", -2] + (-425/672)*Jc["E", -1] + (425/112)*Jc["E", -2] + (425/896)*Jc["E", 0] + (-575/168)*Jc["G", -1] + (-575/36)*Jc["G", -2])*G[2, 2, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 2, 2, 0, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 2, 2, 0, 2, y] + ((-2575/224)*Jc["E", -2])*G[2, 2, 2, 1, 1, y] + ((2575/56)*Jc["E", -2])*G[2, 2, 2, 1, 2, y] + ((575/168)*Jc["A", -2] + (-2575/448)*Jc["E", -1] + (2575/336)*Jc["E", -2] + (-575/84)*Jc["G", -2])*G[2, 2, 2, 1, y] + ((3425/224)*Jc["E", -2])*G[2, 2, 2, 2, 1, y] + ((-250/7)*Jc["E", -2])*G[2, 2, 2, 2, 2, y] + ((125/14)*Jc["E", -1] + (-250/21)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((125/42)*Jc["E", -1] + (-125/7)*Jc["E", -2] + (-125/56)*Jc["E", 0])*G[2, 2, 2, y] + ((125/28)*Jc["E", -1] + (125/6)*Jc["E", -2] + (-125/168)*Jc["E", 0] + (125/224)*Jc["E", 1])*G[2, 2, y] + ((-125/24)*Jc["E", -1] + (-125/4)*Jc["E", -2] + (-125/112)*Jc["E", 0] + (125/672)*Jc["E", 1] + (-125/896)*Jc["E", 2])*G[2, y],
  ((625/224)*Jc["A", -1] + (1875/112)*Jc["A", -2] + (625/1344)*Jc["A", 0] + (25/336)*Jc["A", 1] + (25/1344)*Jc["A", 2] + (25/16)*Jc["E", -1] + (75/8)*Jc["E", -2] + (25/96)*Jc["E", 0] + (25/448)*Jc["E", 1] + (-25/2688)*Jc["E", 2] + (25/3584)*Jc["E", 3]) + ((925/112)*Jc["E", -2])*G[0, 0, 0, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 0, 0, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[0, 0, 0, 1, 1, y] + ((275/28)*Jc["E", -2])*G[0, 0, 0, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((925/112)*Jc["E", -2])*G[0, 0, 0, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 0, 0, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((-1625/112)*Jc["E", -2])*G[0, 0, 1, 0, 1, y] + ((325/14)*Jc["E", -2])*G[0, 0, 1, 0, 2, y] + ((325/112)*Jc["E", -2])*G[0, 0, 1, 1, 1, y] + ((-325/28)*Jc["E", -2])*G[0, 0, 1, 1, 2, y] + ((325/84)*Jc["A", -2] + (325/224)*Jc["E", -1] + (-325/168)*Jc["E", -2] + (-25/2)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((-1625/112)*Jc["E", -2])*G[0, 0, 1, 2, 1, y] + ((325/14)*Jc["E", -2])*G[0, 0, 1, 2, 2, y] + ((-325/56)*Jc["E", -1] + (325/42)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((-125/168)*Jc["A", -1] + (-125/42)*Jc["A", -2] + (-325/336)*Jc["E", -1] + (325/56)*Jc["E", -2] + (325/448)*Jc["E", 0] + (125/84)*Jc["G", -1] + (125/18)*Jc["G", -2])*G[0, 0, 1, y] + ((925/112)*Jc["E", -2])*G[0, 0, 2, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 0, 2, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[0, 0, 2, 1, 1, y] + ((275/28)*Jc["E", -2])*G[0, 0, 2, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((925/112)*Jc["E", -2])*G[0, 0, 2, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 0, 2, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((25/21)*Jc["E", -1] + (-50/7)*Jc["E", -2] + (-25/28)*Jc["E", 0])*G[0, 0, 2, y] + ((25/16)*Jc["E", -2])*G[0, 1, 0, 0, 1, y] + ((-25/7)*Jc["E", -2])*G[0, 1, 0, 0, 2, y] + ((-125/112)*Jc["E", -2])*G[0, 1, 0, 1, 1, y] + ((125/28)*Jc["E", -2])*G[0, 1, 0, 1, 2, y] + ((25/84)*Jc["A", -2] + (-125/224)*Jc["E", -1] + (125/168)*Jc["E", -2] + (-325/42)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((25/16)*Jc["E", -2])*G[0, 1, 0, 2, 1, y] + ((-25/7)*Jc["E", -2])*G[0, 1, 0, 2, 2, y] + ((25/28)*Jc["E", -1] + (-25/21)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((-125/112)*Jc["E", -2])*G[0, 1, 1, 0, 1, y] + ((25/14)*Jc["E", -2])*G[0, 1, 1, 0, 2, y] + ((25/112)*Jc["E", -2])*G[0, 1, 1, 1, 1, y] + ((-25/28)*Jc["E", -2])*G[0, 1, 1, 1, 2, y] + ((25/84)*Jc["A", -2] + (25/224)*Jc["E", -1] + (-25/168)*Jc["E", -2] + (-25/42)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((-125/112)*Jc["E", -2])*G[0, 1, 1, 2, 1, y] + ((25/14)*Jc["E", -2])*G[0, 1, 1, 2, 2, y] + ((-25/56)*Jc["E", -1] + (25/42)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((25/168)*Jc["A", -1] + (25/42)*Jc["A", -2] + (-25/336)*Jc["E", -1] + (25/56)*Jc["E", -2] + (25/448)*Jc["E", 0] + (25/28)*Jc["G", -1] + (25/6)*Jc["G", -2])*G[0, 1, 1, y] + ((25/16)*Jc["E", -2])*G[0, 1, 2, 0, 1, y] + ((-25/7)*Jc["E", -2])*G[0, 1, 2, 0, 2, y] + ((-125/112)*Jc["E", -2])*G[0, 1, 2, 1, 1, y] + ((125/28)*Jc["E", -2])*G[0, 1, 2, 1, 2, y] + ((25/84)*Jc["A", -2] + (-125/224)*Jc["E", -1] + (125/168)*Jc["E", -2] + (-325/42)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((25/16)*Jc["E", -2])*G[0, 1, 2, 2, 1, y] + ((-25/7)*Jc["E", -2])*G[0, 1, 2, 2, 2, y] + ((25/28)*Jc["E", -1] + (-25/21)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((25/84)*Jc["E", -1] + (-25/14)*Jc["E", -2] + (-25/112)*Jc["E", 0])*G[0, 1, 2, y] + ((-125/84)*Jc["A", -1] + (-3125/336)*Jc["A", -2] + (-125/336)*Jc["A", 0] + (25/112)*Jc["E", -1] + (25/24)*Jc["E", -2] + (-25/672)*Jc["E", 0] + (25/896)*Jc["E", 1] + (125/36)*Jc["G", -1] + (375/14)*Jc["G", -2] + (125/168)*Jc["G", 0])*G[0, 1, y] + ((925/112)*Jc["E", -2])*G[0, 2, 0, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 2, 0, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[0, 2, 0, 1, 1, y] + ((275/28)*Jc["E", -2])*G[0, 2, 0, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((925/112)*Jc["E", -2])*G[0, 2, 0, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 2, 0, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((-1625/112)*Jc["E", -2])*G[0, 2, 1, 0, 1, y] + ((325/14)*Jc["E", -2])*G[0, 2, 1, 0, 2, y] + ((325/112)*Jc["E", -2])*G[0, 2, 1, 1, 1, y] + ((-325/28)*Jc["E", -2])*G[0, 2, 1, 1, 2, y] + ((325/84)*Jc["A", -2] + (325/224)*Jc["E", -1] + (-325/168)*Jc["E", -2] + (-25/2)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((-1625/112)*Jc["E", -2])*G[0, 2, 1, 2, 1, y] + ((325/14)*Jc["E", -2])*G[0, 2, 1, 2, 2, y] + ((-325/56)*Jc["E", -1] + (325/42)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((-125/168)*Jc["A", -1] + (-125/42)*Jc["A", -2] + (-325/336)*Jc["E", -1] + (325/56)*Jc["E", -2] + (325/448)*Jc["E", 0] + (125/84)*Jc["G", -1] + (125/18)*Jc["G", -2])*G[0, 2, 1, y] + ((925/112)*Jc["E", -2])*G[0, 2, 2, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 2, 2, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[0, 2, 2, 1, 1, y] + ((275/28)*Jc["E", -2])*G[0, 2, 2, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((925/112)*Jc["E", -2])*G[0, 2, 2, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[0, 2, 2, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((25/21)*Jc["E", -1] + (-50/7)*Jc["E", -2] + (-25/28)*Jc["E", 0])*G[0, 2, 2, y] + ((25/14)*Jc["E", -1] + (25/3)*Jc["E", -2] + (-25/84)*Jc["E", 0] + (25/112)*Jc["E", 1])*G[0, 2, y] + ((-425/16)*Jc["E", -2])*G[1, 0, 0, 0, 1, y] + ((50)*Jc["E", -2])*G[1, 0, 0, 0, 2, y] + ((175/16)*Jc["E", -2])*G[1, 0, 0, 1, 1, y] + ((-175/4)*Jc["E", -2])*G[1, 0, 0, 1, 2, y] + ((25/12)*Jc["A", -2] + (175/32)*Jc["E", -1] + (-175/24)*Jc["E", -2] + (-625/42)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 0, 0, 2, 1, y] + ((50)*Jc["E", -2])*G[1, 0, 0, 2, 2, y] + ((-25/2)*Jc["E", -1] + (50/3)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((625/16)*Jc["E", -2])*G[1, 0, 1, 0, 1, y] + ((-125/2)*Jc["E", -2])*G[1, 0, 1, 0, 2, y] + ((-125/16)*Jc["E", -2])*G[1, 0, 1, 1, 1, y] + ((125/4)*Jc["E", -2])*G[1, 0, 1, 1, 2, y] + ((-125/12)*Jc["A", -2] + (-125/32)*Jc["E", -1] + (125/24)*Jc["E", -2] + (675/14)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((625/16)*Jc["E", -2])*G[1, 0, 1, 2, 1, y] + ((-125/2)*Jc["E", -2])*G[1, 0, 1, 2, 2, y] + ((125/8)*Jc["E", -1] + (-125/6)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((25/24)*Jc["A", -1] + (25/6)*Jc["A", -2] + (125/48)*Jc["E", -1] + (-125/8)*Jc["E", -2] + (-125/64)*Jc["E", 0] + (-25/84)*Jc["G", -1] + (-25/18)*Jc["G", -2])*G[1, 0, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 0, 2, 0, 1, y] + ((50)*Jc["E", -2])*G[1, 0, 2, 0, 2, y] + ((175/16)*Jc["E", -2])*G[1, 0, 2, 1, 1, y] + ((-175/4)*Jc["E", -2])*G[1, 0, 2, 1, 2, y] + ((25/12)*Jc["A", -2] + (175/32)*Jc["E", -1] + (-175/24)*Jc["E", -2] + (-625/42)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 0, 2, 2, 1, y] + ((50)*Jc["E", -2])*G[1, 0, 2, 2, 2, y] + ((-25/2)*Jc["E", -1] + (50/3)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((-25/6)*Jc["E", -1] + (25)*Jc["E", -2] + (25/8)*Jc["E", 0])*G[1, 0, 2, y] + ((175/16)*Jc["E", -2])*G[1, 1, 0, 0, 1, y] + ((-25)*Jc["E", -2])*G[1, 1, 0, 0, 2, y] + ((-125/16)*Jc["E", -2])*G[1, 1, 0, 1, 1, y] + ((125/4)*Jc["E", -2])*G[1, 1, 0, 1, 2, y] + ((25/12)*Jc["A", -2] + (-125/32)*Jc["E", -1] + (125/24)*Jc["E", -2] + (2075/42)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((175/16)*Jc["E", -2])*G[1, 1, 0, 2, 1, y] + ((-25)*Jc["E", -2])*G[1, 1, 0, 2, 2, y] + ((25/4)*Jc["E", -1] + (-25/3)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((-125/16)*Jc["E", -2])*G[1, 1, 1, 0, 1, y] + ((25/2)*Jc["E", -2])*G[1, 1, 1, 0, 2, y] + ((25/16)*Jc["E", -2])*G[1, 1, 1, 1, 1, y] + ((-25/4)*Jc["E", -2])*G[1, 1, 1, 1, 2, y] + ((25/12)*Jc["A", -2] + (25/32)*Jc["E", -1] + (-25/24)*Jc["E", -2] + (-775/14)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((-125/16)*Jc["E", -2])*G[1, 1, 1, 2, 1, y] + ((25/2)*Jc["E", -2])*G[1, 1, 1, 2, 2, y] + ((-25/8)*Jc["E", -1] + (25/6)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((25/24)*Jc["A", -1] + (25/6)*Jc["A", -2] + (-25/48)*Jc["E", -1] + (25/8)*Jc["E", -2] + (25/64)*Jc["E", 0] + (-925/84)*Jc["G", -1] + (-925/18)*Jc["G", -2])*G[1, 1, 1, y] + ((175/16)*Jc["E", -2])*G[1, 1, 2, 0, 1, y] + ((-25)*Jc["E", -2])*G[1, 1, 2, 0, 2, y] + ((-125/16)*Jc["E", -2])*G[1, 1, 2, 1, 1, y] + ((125/4)*Jc["E", -2])*G[1, 1, 2, 1, 2, y] + ((25/12)*Jc["A", -2] + (-125/32)*Jc["E", -1] + (125/24)*Jc["E", -2] + (2075/42)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((175/16)*Jc["E", -2])*G[1, 1, 2, 2, 1, y] + ((-25)*Jc["E", -2])*G[1, 1, 2, 2, 2, y] + ((25/4)*Jc["E", -1] + (-25/3)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((25/12)*Jc["E", -1] + (-25/2)*Jc["E", -2] + (-25/16)*Jc["E", 0])*G[1, 1, 2, y] + ((25/12)*Jc["A", -1] + (625/48)*Jc["A", -2] + (25/48)*Jc["A", 0] + (25/16)*Jc["E", -1] + (175/24)*Jc["E", -2] + (-25/96)*Jc["E", 0] + (25/128)*Jc["E", 1] + (-25/4)*Jc["G", -1] + (-675/14)*Jc["G", -2] + (-75/56)*Jc["G", 0])*G[1, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 2, 0, 0, 1, y] + ((50)*Jc["E", -2])*G[1, 2, 0, 0, 2, y] + ((175/16)*Jc["E", -2])*G[1, 2, 0, 1, 1, y] + ((-175/4)*Jc["E", -2])*G[1, 2, 0, 1, 2, y] + ((25/12)*Jc["A", -2] + (175/32)*Jc["E", -1] + (-175/24)*Jc["E", -2] + (-625/42)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 2, 0, 2, 1, y] + ((50)*Jc["E", -2])*G[1, 2, 0, 2, 2, y] + ((-25/2)*Jc["E", -1] + (50/3)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((625/16)*Jc["E", -2])*G[1, 2, 1, 0, 1, y] + ((-125/2)*Jc["E", -2])*G[1, 2, 1, 0, 2, y] + ((-125/16)*Jc["E", -2])*G[1, 2, 1, 1, 1, y] + ((125/4)*Jc["E", -2])*G[1, 2, 1, 1, 2, y] + ((-125/12)*Jc["A", -2] + (-125/32)*Jc["E", -1] + (125/24)*Jc["E", -2] + (675/14)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((625/16)*Jc["E", -2])*G[1, 2, 1, 2, 1, y] + ((-125/2)*Jc["E", -2])*G[1, 2, 1, 2, 2, y] + ((125/8)*Jc["E", -1] + (-125/6)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((25/24)*Jc["A", -1] + (25/6)*Jc["A", -2] + (125/48)*Jc["E", -1] + (-125/8)*Jc["E", -2] + (-125/64)*Jc["E", 0] + (-25/84)*Jc["G", -1] + (-25/18)*Jc["G", -2])*G[1, 2, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 2, 2, 0, 1, y] + ((50)*Jc["E", -2])*G[1, 2, 2, 0, 2, y] + ((175/16)*Jc["E", -2])*G[1, 2, 2, 1, 1, y] + ((-175/4)*Jc["E", -2])*G[1, 2, 2, 1, 2, y] + ((25/12)*Jc["A", -2] + (175/32)*Jc["E", -1] + (-175/24)*Jc["E", -2] + (-625/42)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((-425/16)*Jc["E", -2])*G[1, 2, 2, 2, 1, y] + ((50)*Jc["E", -2])*G[1, 2, 2, 2, 2, y] + ((-25/2)*Jc["E", -1] + (50/3)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((-25/6)*Jc["E", -1] + (25)*Jc["E", -2] + (25/8)*Jc["E", 0])*G[1, 2, 2, y] + ((-25/4)*Jc["E", -1] + (-175/6)*Jc["E", -2] + (25/24)*Jc["E", 0] + (-25/32)*Jc["E", 1])*G[1, 2, y] + ((-3125/672)*Jc["A", -1] + (-3125/112)*Jc["A", -2] + (-125/168)*Jc["A", 0] + (-125/672)*Jc["A", 1] + (175/48)*Jc["E", -1] + (175/8)*Jc["E", -2] + (25/32)*Jc["E", 0] + (-25/192)*Jc["E", 1] + (25/256)*Jc["E", 2] + (375/28)*Jc["G", -1] + (11875/126)*Jc["G", -2] + (125/72)*Jc["G", 0] + (125/336)*Jc["G", 1])*G[1, y] + ((925/112)*Jc["E", -2])*G[2, 0, 0, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 0, 0, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[2, 0, 0, 1, 1, y] + ((275/28)*Jc["E", -2])*G[2, 0, 0, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((925/112)*Jc["E", -2])*G[2, 0, 0, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 0, 0, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((-1625/112)*Jc["E", -2])*G[2, 0, 1, 0, 1, y] + ((325/14)*Jc["E", -2])*G[2, 0, 1, 0, 2, y] + ((325/112)*Jc["E", -2])*G[2, 0, 1, 1, 1, y] + ((-325/28)*Jc["E", -2])*G[2, 0, 1, 1, 2, y] + ((325/84)*Jc["A", -2] + (325/224)*Jc["E", -1] + (-325/168)*Jc["E", -2] + (-25/2)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((-1625/112)*Jc["E", -2])*G[2, 0, 1, 2, 1, y] + ((325/14)*Jc["E", -2])*G[2, 0, 1, 2, 2, y] + ((-325/56)*Jc["E", -1] + (325/42)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((-125/168)*Jc["A", -1] + (-125/42)*Jc["A", -2] + (-325/336)*Jc["E", -1] + (325/56)*Jc["E", -2] + (325/448)*Jc["E", 0] + (125/84)*Jc["G", -1] + (125/18)*Jc["G", -2])*G[2, 0, 1, y] + ((925/112)*Jc["E", -2])*G[2, 0, 2, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 0, 2, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[2, 0, 2, 1, 1, y] + ((275/28)*Jc["E", -2])*G[2, 0, 2, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((925/112)*Jc["E", -2])*G[2, 0, 2, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 0, 2, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((25/21)*Jc["E", -1] + (-50/7)*Jc["E", -2] + (-25/28)*Jc["E", 0])*G[2, 0, 2, y] + ((25/16)*Jc["E", -2])*G[2, 1, 0, 0, 1, y] + ((-25/7)*Jc["E", -2])*G[2, 1, 0, 0, 2, y] + ((-125/112)*Jc["E", -2])*G[2, 1, 0, 1, 1, y] + ((125/28)*Jc["E", -2])*G[2, 1, 0, 1, 2, y] + ((25/84)*Jc["A", -2] + (-125/224)*Jc["E", -1] + (125/168)*Jc["E", -2] + (-325/42)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((25/16)*Jc["E", -2])*G[2, 1, 0, 2, 1, y] + ((-25/7)*Jc["E", -2])*G[2, 1, 0, 2, 2, y] + ((25/28)*Jc["E", -1] + (-25/21)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((-125/112)*Jc["E", -2])*G[2, 1, 1, 0, 1, y] + ((25/14)*Jc["E", -2])*G[2, 1, 1, 0, 2, y] + ((25/112)*Jc["E", -2])*G[2, 1, 1, 1, 1, y] + ((-25/28)*Jc["E", -2])*G[2, 1, 1, 1, 2, y] + ((25/84)*Jc["A", -2] + (25/224)*Jc["E", -1] + (-25/168)*Jc["E", -2] + (-25/42)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((-125/112)*Jc["E", -2])*G[2, 1, 1, 2, 1, y] + ((25/14)*Jc["E", -2])*G[2, 1, 1, 2, 2, y] + ((-25/56)*Jc["E", -1] + (25/42)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((25/168)*Jc["A", -1] + (25/42)*Jc["A", -2] + (-25/336)*Jc["E", -1] + (25/56)*Jc["E", -2] + (25/448)*Jc["E", 0] + (25/28)*Jc["G", -1] + (25/6)*Jc["G", -2])*G[2, 1, 1, y] + ((25/16)*Jc["E", -2])*G[2, 1, 2, 0, 1, y] + ((-25/7)*Jc["E", -2])*G[2, 1, 2, 0, 2, y] + ((-125/112)*Jc["E", -2])*G[2, 1, 2, 1, 1, y] + ((125/28)*Jc["E", -2])*G[2, 1, 2, 1, 2, y] + ((25/84)*Jc["A", -2] + (-125/224)*Jc["E", -1] + (125/168)*Jc["E", -2] + (-325/42)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((25/16)*Jc["E", -2])*G[2, 1, 2, 2, 1, y] + ((-25/7)*Jc["E", -2])*G[2, 1, 2, 2, 2, y] + ((25/28)*Jc["E", -1] + (-25/21)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((25/84)*Jc["E", -1] + (-25/14)*Jc["E", -2] + (-25/112)*Jc["E", 0])*G[2, 1, 2, y] + ((-125/84)*Jc["A", -1] + (-3125/336)*Jc["A", -2] + (-125/336)*Jc["A", 0] + (25/112)*Jc["E", -1] + (25/24)*Jc["E", -2] + (-25/672)*Jc["E", 0] + (25/896)*Jc["E", 1] + (125/36)*Jc["G", -1] + (375/14)*Jc["G", -2] + (125/168)*Jc["G", 0])*G[2, 1, y] + ((925/112)*Jc["E", -2])*G[2, 2, 0, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 2, 0, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[2, 2, 0, 1, 1, y] + ((275/28)*Jc["E", -2])*G[2, 2, 0, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((925/112)*Jc["E", -2])*G[2, 2, 0, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 2, 0, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((-1625/112)*Jc["E", -2])*G[2, 2, 1, 0, 1, y] + ((325/14)*Jc["E", -2])*G[2, 2, 1, 0, 2, y] + ((325/112)*Jc["E", -2])*G[2, 2, 1, 1, 1, y] + ((-325/28)*Jc["E", -2])*G[2, 2, 1, 1, 2, y] + ((325/84)*Jc["A", -2] + (325/224)*Jc["E", -1] + (-325/168)*Jc["E", -2] + (-25/2)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((-1625/112)*Jc["E", -2])*G[2, 2, 1, 2, 1, y] + ((325/14)*Jc["E", -2])*G[2, 2, 1, 2, 2, y] + ((-325/56)*Jc["E", -1] + (325/42)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((-125/168)*Jc["A", -1] + (-125/42)*Jc["A", -2] + (-325/336)*Jc["E", -1] + (325/56)*Jc["E", -2] + (325/448)*Jc["E", 0] + (125/84)*Jc["G", -1] + (125/18)*Jc["G", -2])*G[2, 2, 1, y] + ((925/112)*Jc["E", -2])*G[2, 2, 2, 0, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 2, 2, 0, 2, y] + ((-275/112)*Jc["E", -2])*G[2, 2, 2, 1, 1, y] + ((275/28)*Jc["E", -2])*G[2, 2, 2, 1, 2, y] + ((-125/84)*Jc["A", -2] + (-275/224)*Jc["E", -1] + (275/168)*Jc["E", -2] + (125/42)*Jc["G", -2])*G[2, 2, 2, 1, y] + ((925/112)*Jc["E", -2])*G[2, 2, 2, 2, 1, y] + ((-100/7)*Jc["E", -2])*G[2, 2, 2, 2, 2, y] + ((25/7)*Jc["E", -1] + (-100/21)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((25/21)*Jc["E", -1] + (-50/7)*Jc["E", -2] + (-25/28)*Jc["E", 0])*G[2, 2, 2, y] + ((25/14)*Jc["E", -1] + (25/3)*Jc["E", -2] + (-25/84)*Jc["E", 0] + (25/112)*Jc["E", 1])*G[2, 2, y] + ((-25/12)*Jc["E", -1] + (-25/2)*Jc["E", -2] + (-25/56)*Jc["E", 0] + (25/336)*Jc["E", 1] + (-25/448)*Jc["E", 2])*G[2, y],
  ((-3/4)*Jc["A", -1] + (-9/2)*Jc["A", -2] + (-1/8)*Jc["A", 0] + (-1/50)*Jc["A", 1] + (-1/200)*Jc["A", 2] + (21/50)*Jc["E", -1] + (63/25)*Jc["E", -2] + (7/100)*Jc["E", 0] + (3/200)*Jc["E", 1] + (-1/400)*Jc["E", 2] + (3/1600)*Jc["E", 3]) + ((48/25)*Jc["E", -2])*G[0, 0, 0, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 0, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 0, 0, 1, 1, y] + ((96/25)*Jc["E", -2])*G[0, 0, 0, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((48/25)*Jc["E", -2])*G[0, 0, 0, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 0, 0, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 0, 1, 0, 1, y] + ((96/25)*Jc["E", -2])*G[0, 0, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[0, 0, 1, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 0, 1, 1, 2, y] + ((-12/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[0, 0, 1, 2, 1, y] + ((96/25)*Jc["E", -2])*G[0, 0, 1, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2] + (-4/25)*Jc["E", -1] + (24/25)*Jc["E", -2] + (3/25)*Jc["E", 0])*G[0, 0, 1, y] + ((48/25)*Jc["E", -2])*G[0, 0, 2, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 0, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 0, 2, 1, 1, y] + ((96/25)*Jc["E", -2])*G[0, 0, 2, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((48/25)*Jc["E", -2])*G[0, 0, 2, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 0, 2, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((8/25)*Jc["E", -1] + (-48/25)*Jc["E", -2] + (-6/25)*Jc["E", 0])*G[0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 1, 0, 0, 1, y] + ((96/25)*Jc["E", -2])*G[0, 1, 0, 0, 2, y] + ((48/25)*Jc["E", -2])*G[0, 1, 0, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 1, 0, 1, 2, y] + ((-4/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((-48/25)*Jc["E", -2])*G[0, 1, 0, 2, 1, y] + ((96/25)*Jc["E", -2])*G[0, 1, 0, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[0, 1, 1, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 1, 1, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 1, 1, 1, 1, y] + ((96/25)*Jc["E", -2])*G[0, 1, 1, 1, 2, y] + ((4/5)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((48/25)*Jc["E", -2])*G[0, 1, 1, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 1, 1, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2] + (4/25)*Jc["E", -1] + (-24/25)*Jc["E", -2] + (-3/25)*Jc["E", 0])*G[0, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[0, 1, 2, 0, 1, y] + ((96/25)*Jc["E", -2])*G[0, 1, 2, 0, 2, y] + ((48/25)*Jc["E", -2])*G[0, 1, 2, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 1, 2, 1, 2, y] + ((-4/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((-48/25)*Jc["E", -2])*G[0, 1, 2, 2, 1, y] + ((96/25)*Jc["E", -2])*G[0, 1, 2, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((-8/25)*Jc["E", -1] + (48/25)*Jc["E", -2] + (6/25)*Jc["E", 0])*G[0, 1, 2, y] + ((-4/25)*Jc["A", -1] + (-1)*Jc["A", -2] + (-1/25)*Jc["A", 0] + (-6/25)*Jc["E", -1] + (-28/25)*Jc["E", -2] + (1/25)*Jc["E", 0] + (-3/100)*Jc["E", 1])*G[0, 1, y] + ((48/25)*Jc["E", -2])*G[0, 2, 0, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 2, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 2, 0, 1, 1, y] + ((96/25)*Jc["E", -2])*G[0, 2, 0, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((48/25)*Jc["E", -2])*G[0, 2, 0, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 2, 0, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 2, 1, 0, 1, y] + ((96/25)*Jc["E", -2])*G[0, 2, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[0, 2, 1, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 2, 1, 1, 2, y] + ((-12/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[0, 2, 1, 2, 1, y] + ((96/25)*Jc["E", -2])*G[0, 2, 1, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2] + (-4/25)*Jc["E", -1] + (24/25)*Jc["E", -2] + (3/25)*Jc["E", 0])*G[0, 2, 1, y] + ((48/25)*Jc["E", -2])*G[0, 2, 2, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 2, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[0, 2, 2, 1, 1, y] + ((96/25)*Jc["E", -2])*G[0, 2, 2, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((48/25)*Jc["E", -2])*G[0, 2, 2, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[0, 2, 2, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((8/25)*Jc["E", -1] + (-48/25)*Jc["E", -2] + (-6/25)*Jc["E", 0])*G[0, 2, 2, y] + ((12/25)*Jc["E", -1] + (56/25)*Jc["E", -2] + (-2/25)*Jc["E", 0] + (3/50)*Jc["E", 1])*G[0, 2, y] + ((-48/25)*Jc["E", -2])*G[1, 0, 0, 0, 1, y] + ((96/25)*Jc["E", -2])*G[1, 0, 0, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 0, 0, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 0, 0, 1, 2, y] + ((12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 0, 0, 2, 1, y] + ((96/25)*Jc["E", -2])*G[1, 0, 0, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 0, 1, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 0, 1, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[1, 0, 1, 1, 1, y] + ((96/25)*Jc["E", -2])*G[1, 0, 1, 1, 2, y] + ((16/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((48/25)*Jc["E", -2])*G[1, 0, 1, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 0, 1, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((4/25)*Jc["E", -1] + (-24/25)*Jc["E", -2] + (-3/25)*Jc["E", 0])*G[1, 0, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 0, 2, 0, 1, y] + ((96/25)*Jc["E", -2])*G[1, 0, 2, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 0, 2, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 0, 2, 1, 2, y] + ((12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 0, 2, 2, 1, y] + ((96/25)*Jc["E", -2])*G[1, 0, 2, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((-8/25)*Jc["E", -1] + (48/25)*Jc["E", -2] + (6/25)*Jc["E", 0])*G[1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 1, 0, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 1, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[1, 1, 0, 1, 1, y] + ((96/25)*Jc["E", -2])*G[1, 1, 0, 1, 2, y] + ((8/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((48/25)*Jc["E", -2])*G[1, 1, 0, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 1, 0, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[1, 1, 1, 0, 1, y] + ((96/25)*Jc["E", -2])*G[1, 1, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 1, 1, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 1, 1, 1, 2, y] + ((-24/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 1, 1, 2, 1, y] + ((96/25)*Jc["E", -2])*G[1, 1, 1, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((-4/25)*Jc["A", -1] + (-16/25)*Jc["A", -2] + (-4/25)*Jc["E", -1] + (24/25)*Jc["E", -2] + (3/25)*Jc["E", 0])*G[1, 1, 1, y] + ((48/25)*Jc["E", -2])*G[1, 1, 2, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 1, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[1, 1, 2, 1, 1, y] + ((96/25)*Jc["E", -2])*G[1, 1, 2, 1, 2, y] + ((8/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((48/25)*Jc["E", -2])*G[1, 1, 2, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 1, 2, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((8/25)*Jc["E", -1] + (-48/25)*Jc["E", -2] + (-6/25)*Jc["E", 0])*G[1, 1, 2, y] + ((6/25)*Jc["E", -1] + (28/25)*Jc["E", -2] + (-1/25)*Jc["E", 0] + (3/100)*Jc["E", 1])*G[1, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 2, 0, 0, 1, y] + ((96/25)*Jc["E", -2])*G[1, 2, 0, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 2, 0, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 2, 0, 1, 2, y] + ((12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 2, 0, 2, 1, y] + ((96/25)*Jc["E", -2])*G[1, 2, 0, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 2, 1, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 2, 1, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[1, 2, 1, 1, 1, y] + ((96/25)*Jc["E", -2])*G[1, 2, 1, 1, 2, y] + ((16/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((48/25)*Jc["E", -2])*G[1, 2, 1, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 2, 1, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((4/25)*Jc["E", -1] + (-24/25)*Jc["E", -2] + (-3/25)*Jc["E", 0])*G[1, 2, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 2, 2, 0, 1, y] + ((96/25)*Jc["E", -2])*G[1, 2, 2, 0, 2, y] + ((48/25)*Jc["E", -2])*G[1, 2, 2, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[1, 2, 2, 1, 2, y] + ((12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((-48/25)*Jc["E", -2])*G[1, 2, 2, 2, 1, y] + ((96/25)*Jc["E", -2])*G[1, 2, 2, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((-8/25)*Jc["E", -1] + (48/25)*Jc["E", -2] + (6/25)*Jc["E", 0])*G[1, 2, 2, y] + ((-12/25)*Jc["E", -1] + (-56/25)*Jc["E", -2] + (2/25)*Jc["E", 0] + (-3/50)*Jc["E", 1])*G[1, 2, y] + ((1/2)*Jc["A", -1] + (3)*Jc["A", -2] + (2/25)*Jc["A", 0] + (1/50)*Jc["A", 1] + (7/25)*Jc["E", -1] + (42/25)*Jc["E", -2] + (3/50)*Jc["E", 0] + (-1/100)*Jc["E", 1] + (3/400)*Jc["E", 2])*G[1, y] + ((48/25)*Jc["E", -2])*G[2, 0, 0, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 0, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 0, 0, 1, 1, y] + ((96/25)*Jc["E", -2])*G[2, 0, 0, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((48/25)*Jc["E", -2])*G[2, 0, 0, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 0, 0, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 0, 1, 0, 1, y] + ((96/25)*Jc["E", -2])*G[2, 0, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[2, 0, 1, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 0, 1, 1, 2, y] + ((-12/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[2, 0, 1, 2, 1, y] + ((96/25)*Jc["E", -2])*G[2, 0, 1, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2] + (-4/25)*Jc["E", -1] + (24/25)*Jc["E", -2] + (3/25)*Jc["E", 0])*G[2, 0, 1, y] + ((48/25)*Jc["E", -2])*G[2, 0, 2, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 0, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 0, 2, 1, 1, y] + ((96/25)*Jc["E", -2])*G[2, 0, 2, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((48/25)*Jc["E", -2])*G[2, 0, 2, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 0, 2, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((8/25)*Jc["E", -1] + (-48/25)*Jc["E", -2] + (-6/25)*Jc["E", 0])*G[2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 1, 0, 0, 1, y] + ((96/25)*Jc["E", -2])*G[2, 1, 0, 0, 2, y] + ((48/25)*Jc["E", -2])*G[2, 1, 0, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 1, 0, 1, 2, y] + ((-4/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((-48/25)*Jc["E", -2])*G[2, 1, 0, 2, 1, y] + ((96/25)*Jc["E", -2])*G[2, 1, 0, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[2, 1, 1, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 1, 1, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 1, 1, 1, 1, y] + ((96/25)*Jc["E", -2])*G[2, 1, 1, 1, 2, y] + ((4/5)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((48/25)*Jc["E", -2])*G[2, 1, 1, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 1, 1, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2] + (4/25)*Jc["E", -1] + (-24/25)*Jc["E", -2] + (-3/25)*Jc["E", 0])*G[2, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[2, 1, 2, 0, 1, y] + ((96/25)*Jc["E", -2])*G[2, 1, 2, 0, 2, y] + ((48/25)*Jc["E", -2])*G[2, 1, 2, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 1, 2, 1, 2, y] + ((-4/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((-48/25)*Jc["E", -2])*G[2, 1, 2, 2, 1, y] + ((96/25)*Jc["E", -2])*G[2, 1, 2, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((-8/25)*Jc["E", -1] + (48/25)*Jc["E", -2] + (6/25)*Jc["E", 0])*G[2, 1, 2, y] + ((-4/25)*Jc["A", -1] + (-1)*Jc["A", -2] + (-1/25)*Jc["A", 0] + (-6/25)*Jc["E", -1] + (-28/25)*Jc["E", -2] + (1/25)*Jc["E", 0] + (-3/100)*Jc["E", 1])*G[2, 1, y] + ((48/25)*Jc["E", -2])*G[2, 2, 0, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 2, 0, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 2, 0, 1, 1, y] + ((96/25)*Jc["E", -2])*G[2, 2, 0, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((48/25)*Jc["E", -2])*G[2, 2, 0, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 2, 0, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 2, 1, 0, 1, y] + ((96/25)*Jc["E", -2])*G[2, 2, 1, 0, 2, y] + ((48/25)*Jc["E", -2])*G[2, 2, 1, 1, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 2, 1, 1, 2, y] + ((-12/25)*Jc["A", -2] + (12/25)*Jc["E", -1] + (-16/25)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((-48/25)*Jc["E", -2])*G[2, 2, 1, 2, 1, y] + ((96/25)*Jc["E", -2])*G[2, 2, 1, 2, 2, y] + ((-24/25)*Jc["E", -1] + (32/25)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((2/25)*Jc["A", -1] + (8/25)*Jc["A", -2] + (-4/25)*Jc["E", -1] + (24/25)*Jc["E", -2] + (3/25)*Jc["E", 0])*G[2, 2, 1, y] + ((48/25)*Jc["E", -2])*G[2, 2, 2, 0, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 2, 2, 0, 2, y] + ((-48/25)*Jc["E", -2])*G[2, 2, 2, 1, 1, y] + ((96/25)*Jc["E", -2])*G[2, 2, 2, 1, 2, y] + ((-4/25)*Jc["A", -2] + (-12/25)*Jc["E", -1] + (16/25)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((48/25)*Jc["E", -2])*G[2, 2, 2, 2, 1, y] + ((-96/25)*Jc["E", -2])*G[2, 2, 2, 2, 2, y] + ((24/25)*Jc["E", -1] + (-32/25)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((8/25)*Jc["E", -1] + (-48/25)*Jc["E", -2] + (-6/25)*Jc["E", 0])*G[2, 2, 2, y] + ((12/25)*Jc["E", -1] + (56/25)*Jc["E", -2] + (-2/25)*Jc["E", 0] + (3/50)*Jc["E", 1])*G[2, 2, y] + ((-14/25)*Jc["E", -1] + (-84/25)*Jc["E", -2] + (-3/25)*Jc["E", 0] + (1/50)*Jc["E", 1] + (-3/200)*Jc["E", 2])*G[2, y],
  ((255/16)*Jc["A", -1] + (765/8)*Jc["A", -2] + (85/32)*Jc["A", 0] + (799/1760)*Jc["A", 1] + (17/352)*Jc["A", 2] + (51/1760)*Jc["A", 3] + (1377/220)*Jc["B", -1] + (4131/110)*Jc["B", -2] + (459/440)*Jc["B", 0] + (357/1760)*Jc["B", 1] + (-17/1760)*Jc["B", 2] + (17/880)*Jc["B", 3] + (-105/22)*Jc["E", -1] + (-315/11)*Jc["E", -2] + (-35/44)*Jc["E", 0] + (-15/88)*Jc["E", 1] + (5/176)*Jc["E", 2] + (-15/704)*Jc["E", 3]) + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 0, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 0, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 0, 0, 1, y] + ((15/11)*Jc["E", -2])*G[0, 0, 0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 0, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 0, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 0, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 0, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 0, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 0, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 0, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 0, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 0, 0, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 0, 0, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 0, 0, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 0, 0, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 0, 0, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 0, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 0, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 0, 2, 1, y] + ((15/11)*Jc["E", -2])*G[0, 0, 0, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 + I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 + I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 1 + I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 + I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 + I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 0, 1 + I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 0, 1 + I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 0, 1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 + I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 + I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 1 + I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 1 + I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 0, 1 + I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 - I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 - I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 1 - I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 - I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 0, 1 - I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 0, 1 - I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 0, 1 - I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 0, 1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 - I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 1 - I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 1 - I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 1 - I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 0, 1 - I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[0, 0, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 0, 1, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 0, 1, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 0, 1, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[0, 0, 1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 0, 1, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 0, 1, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 0, 1, 1, 1, y] + ((96/11)*Jc["E", -2])*G[0, 0, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 0, 1, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 0, 1, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 0, 1, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[0, 0, 1, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((-6/11)*Jc["A", -1] + (84/11)*Jc["A", -2] + (12/11)*Jc["A", 0] + (-4/11)*Jc["B", -1] + (84/11)*Jc["B", -2] + (8/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[0, 0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 2, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 2, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 2, 0, 1, y] + ((15/11)*Jc["E", -2])*G[0, 0, 2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 2, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 2, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 2, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 2, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 2, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 0, 2, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 0, 2, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 0, 2, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 0, 2, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 0, 2, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 0, 2, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 0, 2, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 0, 2, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 2, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 0, 2, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 2, 2, 1, y] + ((15/11)*Jc["E", -2])*G[0, 0, 2, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 + I, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 + I, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 1 + I, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 + I, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 1 + I, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 + I, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 + I, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[0, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 + I, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 + I, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[0, 1 + I, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[0, 1 + I, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 + I, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 + I, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 + I, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[0, 1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 + I, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 + I, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 + I, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 1 + I, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 + I, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 1 + I, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 + I, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 + I, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 + I, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 + I, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[0, 1 + I, 2, y] + ((465/88)*Jc["A", -1] + (2625/88)*Jc["A", -2] + (15/88)*Jc["A", 0] + (45/88)*Jc["A", 1] + (315/88)*Jc["B", -1] + (405/22)*Jc["B", -2] + (-15/88)*Jc["B", 0] + (15/44)*Jc["B", 1] + (-15/11)*Jc["E", -1] + (-70/11)*Jc["E", -2] + (5/22)*Jc["E", 0] + (-15/88)*Jc["E", 1])*G[0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 - I, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 - I, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 1 - I, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 - I, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 1 - I, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 - I, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 - I, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[0, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 - I, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 - I, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[0, 1 - I, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[0, 1 - I, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[0, 1 - I, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 - I, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[0, 1 - I, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[0, 1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 - I, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 - I, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 1 - I, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 1 - I, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 1 - I, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 1 - I, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 1 - I, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 1 - I, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 1 - I, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 1 - I, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[0, 1 - I, 2, y] + ((465/88)*Jc["A", -1] + (2625/88)*Jc["A", -2] + (15/88)*Jc["A", 0] + (45/88)*Jc["A", 1] + (315/88)*Jc["B", -1] + (405/22)*Jc["B", -2] + (-15/88)*Jc["B", 0] + (15/44)*Jc["B", 1] + (-15/11)*Jc["E", -1] + (-70/11)*Jc["E", -2] + (5/22)*Jc["E", 0] + (-15/88)*Jc["E", 1])*G[0, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 0, 0, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 0, 0, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 0, 0, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 1, 0, 0, 2, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 0, 1 + I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 0, 1 + I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 0, 1 + I, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 0, 1 + I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[0, 1, 0, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 0, 1 - I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 0, 1 - I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 0, 1 - I, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 0, 1 - I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[0, 1, 0, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 0, 1, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 0, 1, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 0, 1, 1, y] + ((168/11)*Jc["E", -2])*G[0, 1, 0, 1, 2, y] + ((84/11)*Jc["A", -1] + (28/11)*Jc["A", -2] + (56/11)*Jc["B", -1] + (-28/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 0, 2, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 0, 2, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 0, 2, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 1, 0, 2, 2, y] + ((21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 + I, 0, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 + I, 0, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 1 + I, 0, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 1 + I, 0, 2, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 1, y] + ((-168/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 1, y] + ((-168/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 + I, 1, 1 + I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 + I, 1, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[0, 1, 1 + I, 1, 1, y] + ((252/11)*Jc["E", -2])*G[0, 1, 1 + I, 1, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-63/11)*Jc["E", -1] + (84/11)*Jc["E", -2])*G[0, 1, 1 + I, 1, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 + I, 2, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 + I, 2, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 1 + I, 2, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 1 + I, 2, 2, y] + ((42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1 + I, 2, y] + ((21/22)*Jc["A", -1] + (651/22)*Jc["A", -2] + (63/22)*Jc["A", 0] + (-21/22)*Jc["B", -1] + (441/22)*Jc["B", -2] + (21/11)*Jc["B", 0] + (14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-21/22)*Jc["E", 0])*G[0, 1, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 - I, 0, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 - I, 0, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 1 - I, 0, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 1 - I, 0, 2, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 1, y] + ((-168/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 1, y] + ((-168/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 - I, 1, 1 + I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[0, 1, 1 - I, 1, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[0, 1, 1 - I, 1, 1, y] + ((252/11)*Jc["E", -2])*G[0, 1, 1 - I, 1, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-63/11)*Jc["E", -1] + (84/11)*Jc["E", -2])*G[0, 1, 1 - I, 1, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 - I, 2, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 1 - I, 2, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 1 - I, 2, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 1 - I, 2, 2, y] + ((42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1 - I, 2, y] + ((21/22)*Jc["A", -1] + (651/22)*Jc["A", -2] + (63/22)*Jc["A", 0] + (-21/22)*Jc["B", -1] + (441/22)*Jc["B", -2] + (21/11)*Jc["B", 0] + (14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-21/22)*Jc["E", 0])*G[0, 1, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[0, 1, 1, 0, 1 + I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[0, 1, 1, 0, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1, 0, 1, y] + ((84/11)*Jc["E", -2])*G[0, 1, 1, 0, 2, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 1, 1 + I, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 1, 1 + I, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[0, 1, 1, 1 + I, 1, y] + ((168/11)*Jc["E", -2])*G[0, 1, 1, 1 + I, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[0, 1, 1, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 1, 1 - I, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 1, 1 - I, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[0, 1, 1, 1 - I, 1, y] + ((168/11)*Jc["E", -2])*G[0, 1, 1, 1 - I, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[0, 1, 1, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1, 1, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1, 1, 1 - I, y] + ((-336/11)*Jc["A", -2] + (-224/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 1, 1, 1, y] + ((-168/11)*Jc["E", -2])*G[0, 1, 1, 1, 2, y] + ((-84/11)*Jc["A", -1] + (-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -1] + (28/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[0, 1, 1, 2, 1 + I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[0, 1, 1, 2, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 1, 2, 1, y] + ((84/11)*Jc["E", -2])*G[0, 1, 1, 2, 2, y] + ((-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((-7/11)*Jc["A", -1] + (-217/11)*Jc["A", -2] + (-21/11)*Jc["A", 0] + (7/11)*Jc["B", -1] + (-147/11)*Jc["B", -2] + (-14/11)*Jc["B", 0] + (-14/11)*Jc["E", -1] + (84/11)*Jc["E", -2] + (21/22)*Jc["E", 0])*G[0, 1, 1, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 2, 0, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 2, 0, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 2, 0, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 1, 2, 0, 2, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 2, 1 + I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 2, 1 + I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 2, 1 + I, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 2, 1 + I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[0, 1, 2, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 2, 1 - I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[0, 1, 2, 1 - I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[0, 1, 2, 1 - I, 1, y] + ((-84/11)*Jc["E", -2])*G[0, 1, 2, 1 - I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[0, 1, 2, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 2, 1, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[0, 1, 2, 1, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[0, 1, 2, 1, 1, y] + ((168/11)*Jc["E", -2])*G[0, 1, 2, 1, 2, y] + ((84/11)*Jc["A", -1] + (28/11)*Jc["A", -2] + (56/11)*Jc["B", -1] + (-28/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 2, 2, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 1, 2, 2, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 1, 2, 2, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 1, 2, 2, 2, y] + ((21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-21/22)*Jc["E", 0])*G[0, 1, 2, y] + ((-137/44)*Jc["A", -1] + (-725/44)*Jc["A", -2] + (13/44)*Jc["A", 0] + (-21/44)*Jc["A", 1] + (-147/44)*Jc["B", -1] + (-189/11)*Jc["B", -2] + (7/44)*Jc["B", 0] + (-7/22)*Jc["B", 1] + (21/11)*Jc["E", -1] + (98/11)*Jc["E", -2] + (-7/22)*Jc["E", 0] + (21/88)*Jc["E", 1])*G[0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 0, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 0, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 0, 0, 1, y] + ((15/11)*Jc["E", -2])*G[0, 2, 0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 0, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 0, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 0, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 0, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 0, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 0, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 0, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 0, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 2, 0, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 2, 0, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 2, 0, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 2, 0, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 2, 0, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 0, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 0, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 0, 2, 1, y] + ((15/11)*Jc["E", -2])*G[0, 2, 0, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 + I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 + I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 1 + I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 + I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 + I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 2, 1 + I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 2, 1 + I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 2, 1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 + I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 + I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 1 + I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 1 + I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 2, 1 + I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 - I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 - I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 1 - I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 - I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[0, 2, 1 - I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[0, 2, 1 - I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[0, 2, 1 - I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[0, 2, 1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 - I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 1 - I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 1 - I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 1 - I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[0, 2, 1 - I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[0, 2, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 2, 1, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 2, 1, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 2, 1, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[0, 2, 1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 2, 1, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 2, 1, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[0, 2, 1, 1, 1, y] + ((96/11)*Jc["E", -2])*G[0, 2, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 2, 1, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[0, 2, 1, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[0, 2, 1, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[0, 2, 1, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((-6/11)*Jc["A", -1] + (84/11)*Jc["A", -2] + (12/11)*Jc["A", 0] + (-4/11)*Jc["B", -1] + (84/11)*Jc["B", -2] + (8/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[0, 2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 2, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 2, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 2, 0, 1, y] + ((15/11)*Jc["E", -2])*G[0, 2, 2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 2, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 2, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 2, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 2, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 2, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[0, 2, 2, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[0, 2, 2, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[0, 2, 2, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 2, 2, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 2, 2, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[0, 2, 2, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[0, 2, 2, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[0, 2, 2, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 2, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[0, 2, 2, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 2, 2, 1, y] + ((15/11)*Jc["E", -2])*G[0, 2, 2, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (-70/11)*Jc["E", -2] + (5/22)*Jc["E", 0] + (-15/88)*Jc["E", 1])*G[0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 0, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 0, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 0, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 0, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 + I, 0, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 0, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 0, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 + I, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 0, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 0, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[1 + I, 0, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[1 + I, 0, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 0, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 0, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 0, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[1 + I, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 0, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 0, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 0, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 0, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 0, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 + I, 0, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 0, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 0, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 0, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 0, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 + I, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 2, y] + ((180/11)*Jc["A", -1] + (140/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, y] + ((15/11)*Jc["A", -1] + (465/11)*Jc["A", -2] + (45/11)*Jc["A", 0] + (-15/11)*Jc["B", -1] + (315/11)*Jc["B", -2] + (30/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 + I, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, y] + ((-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 + I, 1 + I, 2, y] + ((465/44)*Jc["A", -1] + (2625/44)*Jc["A", -2] + (15/44)*Jc["A", 0] + (45/44)*Jc["A", 1] + (315/44)*Jc["B", -1] + (405/11)*Jc["B", -2] + (-15/44)*Jc["B", 0] + (15/22)*Jc["B", 1] + (-30/11)*Jc["E", -1] + (-140/11)*Jc["E", -2] + (5/11)*Jc["E", 0] + (-15/44)*Jc["E", 1])*G[1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 + I, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 2, y] + ((180/11)*Jc["A", -1] + (140/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, y] + ((15/11)*Jc["A", -1] + (465/11)*Jc["A", -2] + (45/11)*Jc["A", 0] + (-15/11)*Jc["B", -1] + (315/11)*Jc["B", -2] + (30/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 + I, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, y] + ((-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 + I, 1 - I, 2, y] + ((465/44)*Jc["A", -1] + (2625/44)*Jc["A", -2] + (15/44)*Jc["A", 0] + (45/44)*Jc["A", 1] + (315/44)*Jc["B", -1] + (405/11)*Jc["B", -2] + (-15/44)*Jc["B", 0] + (15/22)*Jc["B", 1] + (-30/11)*Jc["E", -1] + (-140/11)*Jc["E", -2] + (5/11)*Jc["E", 0] + (-15/44)*Jc["E", 1])*G[1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 0, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 0, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 2, y] + ((180/11)*Jc["A", -1] + (100/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 2, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 0, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 1, 0, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 1 + I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 1, y] + ((540/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-135/11)*Jc["E", -1] + (180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (1395/22)*Jc["A", -2] + (135/22)*Jc["A", 0] + (-45/22)*Jc["B", -1] + (945/22)*Jc["B", -2] + (45/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 1 + I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 1, y] + ((540/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-135/11)*Jc["E", -1] + (180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (1395/22)*Jc["A", -2] + (135/22)*Jc["A", 0] + (-45/22)*Jc["B", -1] + (945/22)*Jc["B", -2] + (45/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 + I, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1, 1, 0, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1, 1, 0, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1, 0, 1, y] + ((180/11)*Jc["E", -2])*G[1 + I, 1, 1, 0, 2, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 1, y] + ((360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 1, y] + ((360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-20)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, 1, y] + ((180/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, 2, y] + ((-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, y] + ((-35/11)*Jc["A", -1] + (-545/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-30/11)*Jc["E", -1] + (180/11)*Jc["E", -2] + (45/22)*Jc["E", 0])*G[1 + I, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 0, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 2, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 2, y] + ((180/11)*Jc["A", -1] + (100/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 2, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 1, 2, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 1, 2, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 1, 2, 2, y] + ((30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 + I, 1, 2, y] + ((-465/44)*Jc["A", -1] + (-2625/44)*Jc["A", -2] + (-15/44)*Jc["A", 0] + (-45/44)*Jc["A", 1] + (-315/44)*Jc["B", -1] + (-405/11)*Jc["B", -2] + (15/44)*Jc["B", 0] + (-15/22)*Jc["B", 1] + (45/11)*Jc["E", -1] + (210/11)*Jc["E", -2] + (-15/22)*Jc["E", 0] + (45/88)*Jc["E", 1])*G[1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 2, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 2, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 2, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 2, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 + I, 2, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 2, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 2, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 + I, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 2, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 2, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[1 + I, 2, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[1 + I, 2, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 + I, 2, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 2, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 + I, 2, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[1 + I, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 2, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 2, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 + I, 2, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 + I, 2, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 + I, 2, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 + I, 2, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 + I, 2, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 + I, 2, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 + I, 2, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 + I, 2, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (-140/11)*Jc["E", -2] + (5/11)*Jc["E", 0] + (-15/44)*Jc["E", 1])*G[1 + I, 2, y] + ((-2625/176)*Jc["A", -1] + (-7875/88)*Jc["A", -2] + (-465/176)*Jc["A", 0] + (-15/176)*Jc["A", 1] + (-45/176)*Jc["A", 2] + (-405/44)*Jc["B", -1] + (-1215/22)*Jc["B", -2] + (-315/176)*Jc["B", 0] + (15/176)*Jc["B", 1] + (-15/88)*Jc["B", 2] + (35/11)*Jc["E", -1] + (210/11)*Jc["E", -2] + (15/22)*Jc["E", 0] + (-5/44)*Jc["E", 1] + (15/176)*Jc["E", 2])*G[1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 0, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 0, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 0, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 0, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 - I, 0, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 0, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 0, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 - I, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 0, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 0, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[1 - I, 0, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[1 - I, 0, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 0, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 0, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 0, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[1 - I, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 0, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 0, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 0, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 0, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 0, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 - I, 0, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 0, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 0, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 0, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 0, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 - I, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 2, y] + ((180/11)*Jc["A", -1] + (140/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, y] + ((15/11)*Jc["A", -1] + (465/11)*Jc["A", -2] + (45/11)*Jc["A", 0] + (-15/11)*Jc["B", -1] + (315/11)*Jc["B", -2] + (30/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 - I, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, y] + ((-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 - I, 1 + I, 2, y] + ((465/44)*Jc["A", -1] + (2625/44)*Jc["A", -2] + (15/44)*Jc["A", 0] + (45/44)*Jc["A", 1] + (315/44)*Jc["B", -1] + (405/11)*Jc["B", -2] + (-15/44)*Jc["B", 0] + (15/22)*Jc["B", 1] + (-30/11)*Jc["E", -1] + (-140/11)*Jc["E", -2] + (5/11)*Jc["E", 0] + (-15/44)*Jc["E", 1])*G[1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 2, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 1, y] + ((240/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 2, y] + ((180/11)*Jc["A", -1] + (60/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-60/11)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 2, y] + ((-60/11)*Jc["E", -1] + (80/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, y] + ((-15/11)*Jc["A", -1] + (-465/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 - I, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 2, y] + ((180/11)*Jc["A", -1] + (140/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, y] + ((15/11)*Jc["A", -1] + (465/11)*Jc["A", -2] + (45/11)*Jc["A", 0] + (-15/11)*Jc["B", -1] + (315/11)*Jc["B", -2] + (30/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 - I, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, y] + ((-20/11)*Jc["E", -1] + (120/11)*Jc["E", -2] + (15/11)*Jc["E", 0])*G[1 - I, 1 - I, 2, y] + ((465/44)*Jc["A", -1] + (2625/44)*Jc["A", -2] + (15/44)*Jc["A", 0] + (45/44)*Jc["A", 1] + (315/44)*Jc["B", -1] + (405/11)*Jc["B", -2] + (-15/44)*Jc["B", 0] + (15/22)*Jc["B", 1] + (-30/11)*Jc["E", -1] + (-140/11)*Jc["E", -2] + (5/11)*Jc["E", 0] + (-15/44)*Jc["E", 1])*G[1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 0, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 0, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 2, y] + ((180/11)*Jc["A", -1] + (100/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 2, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 0, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 1, 0, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 1 + I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 1, y] + ((540/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-135/11)*Jc["E", -1] + (180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (1395/22)*Jc["A", -2] + (135/22)*Jc["A", 0] + (-45/22)*Jc["B", -1] + (945/22)*Jc["B", -2] + (45/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 2, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 2, y] + ((-270/11)*Jc["A", -1] + (-90/11)*Jc["A", -2] + (-180/11)*Jc["B", -1] + (90/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 1 + I, y] + ((-1620/11)*Jc["A", -2] + (-1080/11)*Jc["B", -2] + (540/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 1, y] + ((540/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-135/11)*Jc["E", -1] + (180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 2, y] + ((90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (1395/22)*Jc["A", -2] + (135/22)*Jc["A", 0] + (-45/22)*Jc["B", -1] + (945/22)*Jc["B", -2] + (45/11)*Jc["B", 0] + (30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 - I, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1, 1, 0, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1, 1, 0, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1, 0, 1, y] + ((180/11)*Jc["E", -2])*G[1 - I, 1, 1, 0, 2, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 1, y] + ((360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-540/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 1, y] + ((360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 2, y] + ((270/11)*Jc["A", -1] + (90/11)*Jc["A", -2] + (180/11)*Jc["B", -1] + (-90/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 1 + I, y] + ((1080/11)*Jc["A", -2] + (720/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 1 - I, y] + ((-720/11)*Jc["A", -2] + (-480/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 1, y] + ((-360/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 2, y] + ((-180/11)*Jc["A", -1] + (-20)*Jc["A", -2] + (-120/11)*Jc["B", -1] + (60/11)*Jc["B", -2] + (90/11)*Jc["E", -1] + (-120/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, 1, y] + ((180/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, 2, y] + ((-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, y] + ((-35/11)*Jc["A", -1] + (-545/11)*Jc["A", -2] + (-45/11)*Jc["A", 0] + (15/11)*Jc["B", -1] + (-315/11)*Jc["B", -2] + (-30/11)*Jc["B", 0] + (-30/11)*Jc["E", -1] + (180/11)*Jc["E", -2] + (45/22)*Jc["E", 0])*G[1 - I, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 0, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 2, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 1 + I, y] + ((-1080/11)*Jc["A", -2] + (-720/11)*Jc["B", -2] + (360/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 1 - I, y] + ((720/11)*Jc["A", -2] + (480/11)*Jc["B", -2] + (-360/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 1, y] + ((360/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 2, y] + ((180/11)*Jc["A", -1] + (100/11)*Jc["A", -2] + (120/11)*Jc["B", -1] + (-60/11)*Jc["B", -2] + (-90/11)*Jc["E", -1] + (120/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 2, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 1, 2, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 1, 2, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 1, 2, 2, y] + ((30/11)*Jc["E", -1] + (-180/11)*Jc["E", -2] + (-45/22)*Jc["E", 0])*G[1 - I, 1, 2, y] + ((-465/44)*Jc["A", -1] + (-2625/44)*Jc["A", -2] + (-15/44)*Jc["A", 0] + (-45/44)*Jc["A", 1] + (-315/44)*Jc["B", -1] + (-405/11)*Jc["B", -2] + (15/44)*Jc["B", 0] + (-15/22)*Jc["B", 1] + (45/11)*Jc["E", -1] + (210/11)*Jc["E", -2] + (-15/22)*Jc["E", 0] + (45/88)*Jc["E", 1])*G[1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 2, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 2, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 2, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 2, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 - I, 2, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 2, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 2, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 - I, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 2, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 2, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[1 - I, 2, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[1 - I, 2, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[1 - I, 2, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 2, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[1 - I, 2, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[1 - I, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 2, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 2, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[1 - I, 2, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[1 - I, 2, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[1 - I, 2, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[1 - I, 2, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[1 - I, 2, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[1 - I, 2, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[1 - I, 2, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[1 - I, 2, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (-140/11)*Jc["E", -2] + (5/11)*Jc["E", 0] + (-15/44)*Jc["E", 1])*G[1 - I, 2, y] + ((-2625/176)*Jc["A", -1] + (-7875/88)*Jc["A", -2] + (-465/176)*Jc["A", 0] + (-15/176)*Jc["A", 1] + (-45/176)*Jc["A", 2] + (-405/44)*Jc["B", -1] + (-1215/22)*Jc["B", -2] + (-315/176)*Jc["B", 0] + (15/176)*Jc["B", 1] + (-15/88)*Jc["B", 2] + (35/11)*Jc["E", -1] + (210/11)*Jc["E", -2] + (15/22)*Jc["E", 0] + (-5/44)*Jc["E", 1] + (15/176)*Jc["E", 2])*G[1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 0, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 0, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 0, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 0, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 0, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 0, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 0, 1, 1, y] + ((96/11)*Jc["E", -2])*G[1, 0, 0, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 0, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 0, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 0, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 0, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, y] + ((12/11)*Jc["A", -1] + (372/11)*Jc["A", -2] + (36/11)*Jc["A", 0] + (-12/11)*Jc["B", -1] + (252/11)*Jc["B", -2] + (24/11)*Jc["B", 0] + (16/11)*Jc["E", -1] + (-96/11)*Jc["E", -2] + (-12/11)*Jc["E", 0])*G[1, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, y] + ((12/11)*Jc["A", -1] + (372/11)*Jc["A", -2] + (36/11)*Jc["A", 0] + (-12/11)*Jc["B", -1] + (252/11)*Jc["B", -2] + (24/11)*Jc["B", 0] + (16/11)*Jc["E", -1] + (-96/11)*Jc["E", -2] + (-12/11)*Jc["E", 0])*G[1, 0, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 0, 1, 0, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 0, 1, 0, 1 - I, y] + ((768/11)*Jc["A", -2] + (512/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 0, 1, 0, 1, y] + ((192/11)*Jc["E", -2])*G[1, 0, 1, 0, 2, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 0, 1, 1, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 0, 1, 1, 1 - I, y] + ((-768/11)*Jc["A", -2] + (-512/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 0, 1, 1, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 0, 1, 1, 2, y] + ((-192/11)*Jc["A", -1] + (-128/11)*Jc["A", -2] + (-128/11)*Jc["B", -1] + (64/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 0, 1, 2, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 0, 1, 2, 1 - I, y] + ((768/11)*Jc["A", -2] + (512/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 0, 1, 2, 1, y] + ((192/11)*Jc["E", -2])*G[1, 0, 1, 2, 2, y] + ((-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-16/11)*Jc["A", -1] + (-496/11)*Jc["A", -2] + (-48/11)*Jc["A", 0] + (16/11)*Jc["B", -1] + (-336/11)*Jc["B", -2] + (-32/11)*Jc["B", 0] + (-32/11)*Jc["E", -1] + (192/11)*Jc["E", -2] + (24/11)*Jc["E", 0])*G[1, 0, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 2, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 2, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 2, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 2, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 2, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 2, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 2, 1, 1, y] + ((96/11)*Jc["E", -2])*G[1, 0, 2, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 2, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 2, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 2, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 2, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((16/11)*Jc["E", -1] + (-96/11)*Jc["E", -2] + (-12/11)*Jc["E", 0])*G[1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 2, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 2, y] + ((96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, y] + ((24/11)*Jc["A", -1] + (744/11)*Jc["A", -2] + (72/11)*Jc["A", 0] + (-24/11)*Jc["B", -1] + (504/11)*Jc["B", -2] + (48/11)*Jc["B", 0] + (32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 2, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 2, y] + ((96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, y] + ((24/11)*Jc["A", -1] + (744/11)*Jc["A", -2] + (72/11)*Jc["A", 0] + (-24/11)*Jc["B", -1] + (504/11)*Jc["B", -2] + (48/11)*Jc["B", 0] + (32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1 + I, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 2, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-864/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 2, y] + ((432/11)*Jc["A", -1] + (144/11)*Jc["A", -2] + (288/11)*Jc["B", -1] + (-144/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-864/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 2, y] + ((432/11)*Jc["A", -1] + (144/11)*Jc["A", -2] + (288/11)*Jc["B", -1] + (-144/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 1 + I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 1, y] + ((-576/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 2, y] + ((-288/11)*Jc["A", -1] + (-224/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (144/11)*Jc["E", -1] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 2, y] + ((-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, y] + ((-24/11)*Jc["A", -1] + (-744/11)*Jc["A", -2] + (-72/11)*Jc["A", 0] + (24/11)*Jc["B", -1] + (-504/11)*Jc["B", -2] + (-48/11)*Jc["B", 0] + (-48/11)*Jc["E", -1] + (288/11)*Jc["E", -2] + (36/11)*Jc["E", 0])*G[1, 1 + I, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, y] + ((32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1 + I, 2, y] + ((-186/11)*Jc["A", -1] + (-1050/11)*Jc["A", -2] + (-6/11)*Jc["A", 0] + (-18/11)*Jc["A", 1] + (-126/11)*Jc["B", -1] + (-648/11)*Jc["B", -2] + (6/11)*Jc["B", 0] + (-12/11)*Jc["B", 1] + (48/11)*Jc["E", -1] + (224/11)*Jc["E", -2] + (-8/11)*Jc["E", 0] + (6/11)*Jc["E", 1])*G[1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 2, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 2, y] + ((96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, y] + ((24/11)*Jc["A", -1] + (744/11)*Jc["A", -2] + (72/11)*Jc["A", 0] + (-24/11)*Jc["B", -1] + (504/11)*Jc["B", -2] + (48/11)*Jc["B", 0] + (32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 2, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 2, y] + ((96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, y] + ((24/11)*Jc["A", -1] + (744/11)*Jc["A", -2] + (72/11)*Jc["A", 0] + (-24/11)*Jc["B", -1] + (504/11)*Jc["B", -2] + (48/11)*Jc["B", 0] + (32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1 - I, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 2, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-864/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 2, y] + ((432/11)*Jc["A", -1] + (144/11)*Jc["A", -2] + (288/11)*Jc["B", -1] + (-144/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 1 + I, y] + ((-1728/11)*Jc["A", -2] + (-1152/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-864/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 1, y] + ((576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 2, y] + ((432/11)*Jc["A", -1] + (144/11)*Jc["A", -2] + (288/11)*Jc["B", -1] + (-144/11)*Jc["B", -2] + (-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 1 + I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 1, y] + ((-576/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 2, y] + ((-288/11)*Jc["A", -1] + (-224/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (144/11)*Jc["E", -1] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 2, y] + ((-144/11)*Jc["E", -1] + (192/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, y] + ((-24/11)*Jc["A", -1] + (-744/11)*Jc["A", -2] + (-72/11)*Jc["A", 0] + (24/11)*Jc["B", -1] + (-504/11)*Jc["B", -2] + (-48/11)*Jc["B", 0] + (-48/11)*Jc["E", -1] + (288/11)*Jc["E", -2] + (36/11)*Jc["E", 0])*G[1, 1 - I, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, y] + ((32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1 - I, 2, y] + ((-186/11)*Jc["A", -1] + (-1050/11)*Jc["A", -2] + (-6/11)*Jc["A", 0] + (-18/11)*Jc["A", 1] + (-126/11)*Jc["B", -1] + (-648/11)*Jc["B", -2] + (6/11)*Jc["B", 0] + (-12/11)*Jc["B", 1] + (48/11)*Jc["E", -1] + (224/11)*Jc["E", -2] + (-8/11)*Jc["E", 0] + (6/11)*Jc["E", 1])*G[1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 0, 0, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 0, 0, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 0, 0, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 0, 0, 2, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-48/11)*Jc["E", -1] + (64/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-48/11)*Jc["E", -1] + (64/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 0, 1, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 0, 1, 1 - I, y] + ((-768/11)*Jc["A", -2] + (-512/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 0, 1, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1, 0, 1, 2, y] + ((-192/11)*Jc["A", -1] + (-128/11)*Jc["A", -2] + (-128/11)*Jc["B", -1] + (64/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 0, 2, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 0, 2, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 0, 2, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 0, 2, 2, y] + ((-48/11)*Jc["E", -1] + (64/11)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 2, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 1 + I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 1, y] + ((-576/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (144/11)*Jc["E", -1] + (-192/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 2, y] + ((-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, y] + ((-24/11)*Jc["A", -1] + (-744/11)*Jc["A", -2] + (-72/11)*Jc["A", 0] + (24/11)*Jc["B", -1] + (-504/11)*Jc["B", -2] + (-48/11)*Jc["B", 0] + (-32/11)*Jc["E", -1] + (192/11)*Jc["E", -2] + (24/11)*Jc["E", 0])*G[1, 1, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 2, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 1 + I, y] + ((1728/11)*Jc["A", -2] + (1152/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 1, y] + ((-576/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (144/11)*Jc["E", -1] + (-192/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 2, y] + ((-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, y] + ((-24/11)*Jc["A", -1] + (-744/11)*Jc["A", -2] + (-72/11)*Jc["A", 0] + (24/11)*Jc["B", -1] + (-504/11)*Jc["B", -2] + (-48/11)*Jc["B", 0] + (-32/11)*Jc["E", -1] + (192/11)*Jc["E", -2] + (24/11)*Jc["E", 0])*G[1, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1, 1, 0, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1, 1, 0, 1 - I, y] + ((-768/11)*Jc["A", -2] + (-512/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1, 0, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1, 1, 0, 2, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (576/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 2, y] + ((-288/11)*Jc["A", -1] + (-96/11)*Jc["A", -2] + (-192/11)*Jc["B", -1] + (96/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1, 1, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1, 1, 1 - I, y] + ((768/11)*Jc["A", -2] + (512/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 1, 1, 1, y] + ((384/11)*Jc["E", -2])*G[1, 1, 1, 1, 2, y] + ((192/11)*Jc["A", -1] + (256/11)*Jc["A", -2] + (128/11)*Jc["B", -1] + (-64/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1, 1, 2, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 1, 1, 2, 1 - I, y] + ((-768/11)*Jc["A", -2] + (-512/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 1, 2, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 1, 1, 2, 2, y] + ((96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (624/11)*Jc["A", -2] + (48/11)*Jc["A", 0] + (-16/11)*Jc["B", -1] + (336/11)*Jc["B", -2] + (32/11)*Jc["B", 0] + (32/11)*Jc["E", -1] + (-192/11)*Jc["E", -2] + (-24/11)*Jc["E", 0])*G[1, 1, 1, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 2, 0, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 2, 0, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 2, 0, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 2, 0, 2, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-48/11)*Jc["E", -1] + (64/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 1, y] + ((192/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-48/11)*Jc["E", -1] + (64/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 2, 1, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 1, 2, 1, 1 - I, y] + ((-768/11)*Jc["A", -2] + (-512/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 1, 2, 1, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 1, 2, 1, 2, y] + ((-192/11)*Jc["A", -1] + (-128/11)*Jc["A", -2] + (-128/11)*Jc["B", -1] + (64/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 2, 2, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 2, 2, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 2, 2, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 2, 2, 2, y] + ((-48/11)*Jc["E", -1] + (64/11)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((-32/11)*Jc["E", -1] + (192/11)*Jc["E", -2] + (24/11)*Jc["E", 0])*G[1, 1, 2, y] + ((124/11)*Jc["A", -1] + (700/11)*Jc["A", -2] + (4/11)*Jc["A", 0] + (12/11)*Jc["A", 1] + (84/11)*Jc["B", -1] + (432/11)*Jc["B", -2] + (-4/11)*Jc["B", 0] + (8/11)*Jc["B", 1] + (-48/11)*Jc["E", -1] + (-224/11)*Jc["E", -2] + (8/11)*Jc["E", 0] + (-6/11)*Jc["E", 1])*G[1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 0, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 0, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 0, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 0, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 0, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 0, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 0, 1, 1, y] + ((96/11)*Jc["E", -2])*G[1, 2, 0, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 0, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 0, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 0, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 0, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, y] + ((12/11)*Jc["A", -1] + (372/11)*Jc["A", -2] + (36/11)*Jc["A", 0] + (-12/11)*Jc["B", -1] + (252/11)*Jc["B", -2] + (24/11)*Jc["B", 0] + (16/11)*Jc["E", -1] + (-96/11)*Jc["E", -2] + (-12/11)*Jc["E", 0])*G[1, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 2, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 1 + I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-192/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 1, y] + ((-192/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 2, y] + ((-144/11)*Jc["A", -1] + (-48/11)*Jc["A", -2] + (-96/11)*Jc["B", -1] + (48/11)*Jc["B", -2] + (48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 1 + I, y] + ((-864/11)*Jc["A", -2] + (-576/11)*Jc["B", -2] + (288/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 1 - I, y] + ((576/11)*Jc["A", -2] + (384/11)*Jc["B", -2] + (-288/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 1, y] + ((288/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 2, y] + ((144/11)*Jc["A", -1] + (48/11)*Jc["A", -2] + (96/11)*Jc["B", -1] + (-48/11)*Jc["B", -2] + (-72/11)*Jc["E", -1] + (96/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 2, y] + ((48/11)*Jc["E", -1] + (-64/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, y] + ((12/11)*Jc["A", -1] + (372/11)*Jc["A", -2] + (36/11)*Jc["A", 0] + (-12/11)*Jc["B", -1] + (252/11)*Jc["B", -2] + (24/11)*Jc["B", 0] + (16/11)*Jc["E", -1] + (-96/11)*Jc["E", -2] + (-12/11)*Jc["E", 0])*G[1, 2, 1 - I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 2, 1, 0, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 2, 1, 0, 1 - I, y] + ((768/11)*Jc["A", -2] + (512/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 2, 1, 0, 1, y] + ((192/11)*Jc["E", -2])*G[1, 2, 1, 0, 2, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 1 + I, y] + ((-1152/11)*Jc["A", -2] + (-768/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-576/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 1, y] + ((384/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 2, y] + ((288/11)*Jc["A", -1] + (96/11)*Jc["A", -2] + (192/11)*Jc["B", -1] + (-96/11)*Jc["B", -2] + (-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 2, 1, 1, 1 + I, y] + ((1152/11)*Jc["A", -2] + (768/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 2, 1, 1, 1 - I, y] + ((-768/11)*Jc["A", -2] + (-512/11)*Jc["B", -2] + (384/11)*Jc["E", -2])*G[1, 2, 1, 1, 1, y] + ((-384/11)*Jc["E", -2])*G[1, 2, 1, 1, 2, y] + ((-192/11)*Jc["A", -1] + (-128/11)*Jc["A", -2] + (-128/11)*Jc["B", -1] + (64/11)*Jc["B", -2] + (96/11)*Jc["E", -1] + (-128/11)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 2, 1, 2, 1 + I, y] + ((-576/11)*Jc["A", -2] + (-384/11)*Jc["B", -2] + (192/11)*Jc["E", -2])*G[1, 2, 1, 2, 1 - I, y] + ((768/11)*Jc["A", -2] + (512/11)*Jc["B", -2] + (-384/11)*Jc["E", -2])*G[1, 2, 1, 2, 1, y] + ((192/11)*Jc["E", -2])*G[1, 2, 1, 2, 2, y] + ((-96/11)*Jc["E", -1] + (128/11)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-16/11)*Jc["A", -1] + (-496/11)*Jc["A", -2] + (-48/11)*Jc["A", 0] + (16/11)*Jc["B", -1] + (-336/11)*Jc["B", -2] + (-32/11)*Jc["B", 0] + (-32/11)*Jc["E", -1] + (192/11)*Jc["E", -2] + (24/11)*Jc["E", 0])*G[1, 2, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 2, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 2, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 2, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 2, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 2, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 2, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 2, 1, 1, y] + ((96/11)*Jc["E", -2])*G[1, 2, 2, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 2, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 2, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 2, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 2, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((16/11)*Jc["E", -1] + (-96/11)*Jc["E", -2] + (-12/11)*Jc["E", 0])*G[1, 2, 2, y] + ((48/11)*Jc["E", -1] + (224/11)*Jc["E", -2] + (-8/11)*Jc["E", 0] + (6/11)*Jc["E", 1])*G[1, 2, y] + ((225/22)*Jc["A", -1] + (675/11)*Jc["A", -2] + (21/11)*Jc["A", 0] + (-3/22)*Jc["A", 1] + (3/11)*Jc["A", 2] + (108/11)*Jc["B", -1] + (648/11)*Jc["B", -2] + (21/11)*Jc["B", 0] + (-1/11)*Jc["B", 1] + (2/11)*Jc["B", 2] + (-56/11)*Jc["E", -1] + (-336/11)*Jc["E", -2] + (-12/11)*Jc["E", 0] + (2/11)*Jc["E", 1] + (-3/22)*Jc["E", 2])*G[1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 0, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 0, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 0, 0, 1, y] + ((15/11)*Jc["E", -2])*G[2, 0, 0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 0, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 0, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 0, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 0, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 0, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 0, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 0, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 0, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 0, 0, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 0, 0, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 0, 0, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 0, 0, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 0, 0, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 0, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 0, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 0, 2, 1, y] + ((15/11)*Jc["E", -2])*G[2, 0, 0, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 + I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 + I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 1 + I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 + I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 + I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 0, 1 + I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 0, 1 + I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 0, 1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 + I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 + I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 1 + I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 1 + I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 0, 1 + I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 - I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 - I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 1 - I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 - I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 0, 1 - I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 0, 1 - I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 0, 1 - I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 0, 1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 - I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 1 - I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 1 - I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 1 - I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 0, 1 - I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[2, 0, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 0, 1, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 0, 1, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 0, 1, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[2, 0, 1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 0, 1, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 0, 1, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 0, 1, 1, 1, y] + ((96/11)*Jc["E", -2])*G[2, 0, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 0, 1, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 0, 1, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 0, 1, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[2, 0, 1, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((-6/11)*Jc["A", -1] + (84/11)*Jc["A", -2] + (12/11)*Jc["A", 0] + (-4/11)*Jc["B", -1] + (84/11)*Jc["B", -2] + (8/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[2, 0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 2, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 2, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 2, 0, 1, y] + ((15/11)*Jc["E", -2])*G[2, 0, 2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 2, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 2, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 2, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 2, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 2, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 0, 2, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 0, 2, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 0, 2, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 0, 2, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 0, 2, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 0, 2, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 0, 2, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 0, 2, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 2, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 0, 2, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 2, 2, 1, y] + ((15/11)*Jc["E", -2])*G[2, 0, 2, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 + I, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 + I, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 1 + I, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 + I, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 1 + I, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 + I, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 + I, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[2, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 + I, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 + I, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[2, 1 + I, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[2, 1 + I, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 + I, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 + I, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 + I, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[2, 1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 + I, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 + I, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 + I, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 1 + I, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 + I, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 1 + I, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 + I, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 + I, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 + I, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 + I, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[2, 1 + I, 2, y] + ((465/88)*Jc["A", -1] + (2625/88)*Jc["A", -2] + (15/88)*Jc["A", 0] + (45/88)*Jc["A", 1] + (315/88)*Jc["B", -1] + (405/22)*Jc["B", -2] + (-15/88)*Jc["B", 0] + (15/44)*Jc["B", 1] + (-15/11)*Jc["E", -1] + (-70/11)*Jc["E", -2] + (5/22)*Jc["E", 0] + (-15/88)*Jc["E", 1])*G[2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 0, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 0, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 - I, 0, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 - I, 0, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 0, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 0, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 1 - I, 0, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 - I, 0, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 1 - I, 0, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 0, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 0, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 - I, 0, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 - I, 0, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 2, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (120/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 1, y] + ((120/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 2, y] + ((90/11)*Jc["A", -1] + (30/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 2, y] + ((-90/11)*Jc["A", -1] + (-30/11)*Jc["A", -2] + (-60/11)*Jc["B", -1] + (30/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 2, y] + ((-30/11)*Jc["E", -1] + (40/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, y] + ((-15/22)*Jc["A", -1] + (-465/22)*Jc["A", -2] + (-45/22)*Jc["A", 0] + (15/22)*Jc["B", -1] + (-315/22)*Jc["B", -2] + (-15/11)*Jc["B", 0] + (-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[2, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1, 0, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1, 0, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 - I, 1, 0, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 - I, 1, 0, 2, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 1 + I, y] + ((540/11)*Jc["A", -2] + (360/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (270/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 1, y] + ((-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 2, y] + ((-135/11)*Jc["A", -1] + (-45/11)*Jc["A", -2] + (-90/11)*Jc["B", -1] + (45/11)*Jc["B", -2] + (45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1, 1 + I, y] + ((-540/11)*Jc["A", -2] + (-360/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1, 1 - I, y] + ((360/11)*Jc["A", -2] + (240/11)*Jc["B", -2] + (-180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1, 1, y] + ((180/11)*Jc["E", -2])*G[2, 1 - I, 1, 1, 2, y] + ((90/11)*Jc["A", -1] + (70/11)*Jc["A", -2] + (60/11)*Jc["B", -1] + (-30/11)*Jc["B", -2] + (-45/11)*Jc["E", -1] + (60/11)*Jc["E", -2])*G[2, 1 - I, 1, 1, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1, 2, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 1, 2, 1 - I, y] + ((-360/11)*Jc["A", -2] + (-240/11)*Jc["B", -2] + (180/11)*Jc["E", -2])*G[2, 1 - I, 1, 2, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 - I, 1, 2, 2, y] + ((45/11)*Jc["E", -1] + (-60/11)*Jc["E", -2])*G[2, 1 - I, 1, 2, y] + ((15/22)*Jc["A", -1] + (465/22)*Jc["A", -2] + (45/22)*Jc["A", 0] + (-15/22)*Jc["B", -1] + (315/22)*Jc["B", -2] + (15/11)*Jc["B", 0] + (15/11)*Jc["E", -1] + (-90/11)*Jc["E", -2] + (-45/44)*Jc["E", 0])*G[2, 1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 2, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 - I, 2, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 - I, 2, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 2, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 1 - I, 2, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 1 - I, 2, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 1 - I, 2, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 1 - I, 2, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 1 - I, 2, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 1 - I, 2, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 1 - I, 2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 1 - I, 2, 2, y] + ((-10/11)*Jc["E", -1] + (60/11)*Jc["E", -2] + (15/22)*Jc["E", 0])*G[2, 1 - I, 2, y] + ((465/88)*Jc["A", -1] + (2625/88)*Jc["A", -2] + (15/88)*Jc["A", 0] + (45/88)*Jc["A", 1] + (315/88)*Jc["B", -1] + (405/22)*Jc["B", -2] + (-15/88)*Jc["B", 0] + (15/44)*Jc["B", 1] + (-15/11)*Jc["E", -1] + (-70/11)*Jc["E", -2] + (5/22)*Jc["E", 0] + (-15/88)*Jc["E", 1])*G[2, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 0, 0, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 0, 0, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 0, 0, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 1, 0, 0, 2, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 0, 1 + I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 0, 1 + I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 0, 1 + I, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 0, 1 + I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[2, 1, 0, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 0, 1 - I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 0, 1 - I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 0, 1 - I, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 0, 1 - I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[2, 1, 0, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 0, 1, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 0, 1, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 0, 1, 1, y] + ((168/11)*Jc["E", -2])*G[2, 1, 0, 1, 2, y] + ((84/11)*Jc["A", -1] + (28/11)*Jc["A", -2] + (56/11)*Jc["B", -1] + (-28/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 0, 2, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 0, 2, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 0, 2, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 1, 0, 2, 2, y] + ((21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 + I, 0, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 + I, 0, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 1 + I, 0, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 1 + I, 0, 2, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 1, y] + ((-168/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 1, y] + ((-168/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 + I, 1, 1 + I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 + I, 1, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[2, 1, 1 + I, 1, 1, y] + ((252/11)*Jc["E", -2])*G[2, 1, 1 + I, 1, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-63/11)*Jc["E", -1] + (84/11)*Jc["E", -2])*G[2, 1, 1 + I, 1, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 + I, 2, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 + I, 2, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 1 + I, 2, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 1 + I, 2, 2, y] + ((42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1 + I, 2, y] + ((21/22)*Jc["A", -1] + (651/22)*Jc["A", -2] + (63/22)*Jc["A", 0] + (-21/22)*Jc["B", -1] + (441/22)*Jc["B", -2] + (21/11)*Jc["B", 0] + (14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-21/22)*Jc["E", 0])*G[2, 1, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 - I, 0, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 - I, 0, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 1 - I, 0, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 1 - I, 0, 2, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 1, y] + ((-168/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 1, y] + ((-168/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 2, y] + ((-126/11)*Jc["A", -1] + (-42/11)*Jc["A", -2] + (-84/11)*Jc["B", -1] + (42/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 - I, 1, 1 + I, y] + ((-756/11)*Jc["A", -2] + (-504/11)*Jc["B", -2] + (252/11)*Jc["E", -2])*G[2, 1, 1 - I, 1, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[2, 1, 1 - I, 1, 1, y] + ((252/11)*Jc["E", -2])*G[2, 1, 1 - I, 1, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-63/11)*Jc["E", -1] + (84/11)*Jc["E", -2])*G[2, 1, 1 - I, 1, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 - I, 2, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 1 - I, 2, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 1 - I, 2, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 1 - I, 2, 2, y] + ((42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1 - I, 2, y] + ((21/22)*Jc["A", -1] + (651/22)*Jc["A", -2] + (63/22)*Jc["A", 0] + (-21/22)*Jc["B", -1] + (441/22)*Jc["B", -2] + (21/11)*Jc["B", 0] + (14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-21/22)*Jc["E", 0])*G[2, 1, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[2, 1, 1, 0, 1 + I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[2, 1, 1, 0, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1, 0, 1, y] + ((84/11)*Jc["E", -2])*G[2, 1, 1, 0, 2, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 1, 1 + I, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 1, 1 + I, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[2, 1, 1, 1 + I, 1, y] + ((168/11)*Jc["E", -2])*G[2, 1, 1, 1 + I, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[2, 1, 1, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 1, 1 - I, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 1, 1 - I, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-252/11)*Jc["E", -2])*G[2, 1, 1, 1 - I, 1, y] + ((168/11)*Jc["E", -2])*G[2, 1, 1, 1 - I, 2, y] + ((126/11)*Jc["A", -1] + (42/11)*Jc["A", -2] + (84/11)*Jc["B", -1] + (-42/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[2, 1, 1, 1 - I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1, 1, 1 + I, y] + ((504/11)*Jc["A", -2] + (336/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1, 1, 1 - I, y] + ((-336/11)*Jc["A", -2] + (-224/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 1, 1, 1, y] + ((-168/11)*Jc["E", -2])*G[2, 1, 1, 1, 2, y] + ((-84/11)*Jc["A", -1] + (-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -1] + (28/11)*Jc["B", -2] + (42/11)*Jc["E", -1] + (-56/11)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[2, 1, 1, 2, 1 + I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (84/11)*Jc["E", -2])*G[2, 1, 1, 2, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 1, 2, 1, y] + ((84/11)*Jc["E", -2])*G[2, 1, 1, 2, 2, y] + ((-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((-7/11)*Jc["A", -1] + (-217/11)*Jc["A", -2] + (-21/11)*Jc["A", 0] + (7/11)*Jc["B", -1] + (-147/11)*Jc["B", -2] + (-14/11)*Jc["B", 0] + (-14/11)*Jc["E", -1] + (84/11)*Jc["E", -2] + (21/22)*Jc["E", 0])*G[2, 1, 1, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 2, 0, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 2, 0, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 2, 0, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 1, 2, 0, 2, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 2, 1 + I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 2, 1 + I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 2, 1 + I, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 2, 1 + I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[2, 1, 2, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 2, 1 - I, 1 + I, y] + ((252/11)*Jc["A", -2] + (168/11)*Jc["B", -2] + (-84/11)*Jc["E", -2])*G[2, 1, 2, 1 - I, 1 - I, y] + ((-252/11)*Jc["A", -2] + (-168/11)*Jc["B", -2] + (126/11)*Jc["E", -2])*G[2, 1, 2, 1 - I, 1, y] + ((-84/11)*Jc["E", -2])*G[2, 1, 2, 1 - I, 2, y] + ((-63/11)*Jc["A", -1] + (-21/11)*Jc["A", -2] + (-42/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[2, 1, 2, 1 - I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 2, 1, 1 + I, y] + ((-504/11)*Jc["A", -2] + (-336/11)*Jc["B", -2] + (168/11)*Jc["E", -2])*G[2, 1, 2, 1, 1 - I, y] + ((336/11)*Jc["A", -2] + (224/11)*Jc["B", -2] + (-168/11)*Jc["E", -2])*G[2, 1, 2, 1, 1, y] + ((168/11)*Jc["E", -2])*G[2, 1, 2, 1, 2, y] + ((84/11)*Jc["A", -1] + (28/11)*Jc["A", -2] + (56/11)*Jc["B", -1] + (-28/11)*Jc["B", -2] + (-42/11)*Jc["E", -1] + (56/11)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 2, 2, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 1, 2, 2, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 1, 2, 2, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 1, 2, 2, 2, y] + ((21/11)*Jc["E", -1] + (-28/11)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-21/22)*Jc["E", 0])*G[2, 1, 2, y] + ((-137/44)*Jc["A", -1] + (-725/44)*Jc["A", -2] + (13/44)*Jc["A", 0] + (-21/44)*Jc["A", 1] + (-147/44)*Jc["B", -1] + (-189/11)*Jc["B", -2] + (7/44)*Jc["B", 0] + (-7/22)*Jc["B", 1] + (21/11)*Jc["E", -1] + (98/11)*Jc["E", -2] + (-7/22)*Jc["E", 0] + (21/88)*Jc["E", 1])*G[2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 0, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 0, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 0, 0, 1, y] + ((15/11)*Jc["E", -2])*G[2, 2, 0, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 0, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 0, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 0, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 0, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 2, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 0, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 0, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 0, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 0, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 2, 0, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 2, 0, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 2, 0, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 2, 0, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 2, 0, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 0, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 0, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 0, 2, 1, y] + ((15/11)*Jc["E", -2])*G[2, 2, 0, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 + I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 + I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 1 + I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 1 + I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 + I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 + I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 2, 1 + I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 2, 1 + I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 2, 1 + I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 + I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 + I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 1 + I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 1 + I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 2, 1 + I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 - I, 0, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 - I, 0, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 1 - I, 0, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 1 - I, 0, 2, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 1 + I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (60/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 1 - I, y] + ((180/11)*Jc["A", -2] + (120/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 1, y] + ((60/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 2, y] + ((45/11)*Jc["A", -1] + (15/11)*Jc["A", -2] + (30/11)*Jc["B", -1] + (-15/11)*Jc["B", -2] + (-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 - I, 1, 1 + I, y] + ((270/11)*Jc["A", -2] + (180/11)*Jc["B", -2] + (-90/11)*Jc["E", -2])*G[2, 2, 1 - I, 1, 1 - I, y] + ((-180/11)*Jc["A", -2] + (-120/11)*Jc["B", -2] + (90/11)*Jc["E", -2])*G[2, 2, 1 - I, 1, 1, y] + ((-90/11)*Jc["E", -2])*G[2, 2, 1 - I, 1, 2, y] + ((-45/11)*Jc["A", -1] + (-15/11)*Jc["A", -2] + (-30/11)*Jc["B", -1] + (15/11)*Jc["B", -2] + (45/22)*Jc["E", -1] + (-30/11)*Jc["E", -2])*G[2, 2, 1 - I, 1, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 - I, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 1 - I, 2, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 1 - I, 2, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 1 - I, 2, 2, y] + ((-15/11)*Jc["E", -1] + (20/11)*Jc["E", -2])*G[2, 2, 1 - I, 2, y] + ((-15/44)*Jc["A", -1] + (-465/44)*Jc["A", -2] + (-45/44)*Jc["A", 0] + (15/44)*Jc["B", -1] + (-315/44)*Jc["B", -2] + (-15/22)*Jc["B", 0] + (-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[2, 2, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 2, 1, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 2, 1, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 2, 1, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[2, 2, 1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 2, 1, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 2, 1, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[2, 2, 1, 1, 1, y] + ((96/11)*Jc["E", -2])*G[2, 2, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (16/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 2, 1, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[2, 2, 1, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[2, 2, 1, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[2, 2, 1, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((-6/11)*Jc["A", -1] + (84/11)*Jc["A", -2] + (12/11)*Jc["A", 0] + (-4/11)*Jc["B", -1] + (84/11)*Jc["B", -2] + (8/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[2, 2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 2, 0, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 2, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 2, 0, 1, y] + ((15/11)*Jc["E", -2])*G[2, 2, 2, 0, 2, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 2, 1 + I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 2, 1 + I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 2, 1 + I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 2, 1 + I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 2, 2, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 2, 1 - I, 1 + I, y] + ((-90/11)*Jc["A", -2] + (-60/11)*Jc["B", -2] + (30/11)*Jc["E", -2])*G[2, 2, 2, 1 - I, 1 - I, y] + ((90/11)*Jc["A", -2] + (60/11)*Jc["B", -2] + (-45/11)*Jc["E", -2])*G[2, 2, 2, 1 - I, 1, y] + ((30/11)*Jc["E", -2])*G[2, 2, 2, 1 - I, 2, y] + ((45/22)*Jc["A", -1] + (15/22)*Jc["A", -2] + (15/11)*Jc["B", -1] + (-15/22)*Jc["B", -2] + (-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 2, 2, 1 - I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 2, 2, 1, 1 + I, y] + ((126/11)*Jc["A", -2] + (84/11)*Jc["B", -2] + (-42/11)*Jc["E", -2])*G[2, 2, 2, 1, 1 - I, y] + ((-84/11)*Jc["A", -2] + (-56/11)*Jc["B", -2] + (42/11)*Jc["E", -2])*G[2, 2, 2, 1, 1, y] + ((-42/11)*Jc["E", -2])*G[2, 2, 2, 1, 2, y] + ((-21/11)*Jc["A", -1] + (13/11)*Jc["A", -2] + (-14/11)*Jc["B", -1] + (7/11)*Jc["B", -2] + (21/22)*Jc["E", -1] + (-14/11)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 2, 2, 1 + I, y] + ((-45/11)*Jc["A", -2] + (-30/11)*Jc["B", -2] + (15/11)*Jc["E", -2])*G[2, 2, 2, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 2, 2, 1, y] + ((15/11)*Jc["E", -2])*G[2, 2, 2, 2, 2, y] + ((-15/22)*Jc["E", -1] + (10/11)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((-5/11)*Jc["E", -1] + (30/11)*Jc["E", -2] + (15/44)*Jc["E", 0])*G[2, 2, 2, y] + ((-15/11)*Jc["E", -1] + (-70/11)*Jc["E", -2] + (5/22)*Jc["E", 0] + (-15/88)*Jc["E", 1])*G[2, 2, y] + ((35/11)*Jc["E", -1] + (210/11)*Jc["E", -2] + (15/22)*Jc["E", 0] + (-5/44)*Jc["E", 1] + (15/176)*Jc["E", 2])*G[2, y],
  ((555/128)*Jc["A", -1] + (1665/64)*Jc["A", -2] + (185/256)*Jc["A", 0] + (1739/14080)*Jc["A", 1] + (37/2816)*Jc["A", 2] + (111/14080)*Jc["A", 3] + (2997/1760)*Jc["B", -1] + (8991/880)*Jc["B", -2] + (999/3520)*Jc["B", 0] + (777/14080)*Jc["B", 1] + (-37/14080)*Jc["B", 2] + (37/7040)*Jc["B", 3] + (-189/176)*Jc["E", -1] + (-567/88)*Jc["E", -2] + (-63/352)*Jc["E", 0] + (-27/704)*Jc["E", 1] + (9/1408)*Jc["E", 2] + (-27/5632)*Jc["E", 3]) + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 0, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 0, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 0, 0, 0, 1, y] + ((27/88)*Jc["E", -2])*G[0, 0, 0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 0, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 0, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 0, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 0, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 0, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 0, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 0, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 0, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 0, 0, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 0, 0, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 0, 0, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 0, 0, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 0, 0, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[0, 0, 0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 0, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 0, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 0, 0, 2, 1, y] + ((27/88)*Jc["E", -2])*G[0, 0, 0, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 + I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 + I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 1 + I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 0, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 + I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 + I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 0, 1 + I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 0, 1 + I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 0, 1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 + I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 + I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 1 + I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 1 + I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 0, 1 + I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 - I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 - I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 1 - I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 0, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 - I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 0, 1 - I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 0, 1 - I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 0, 1 - I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 0, 1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 - I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 1 - I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 1 - I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 1 - I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 0, 1 - I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[0, 0, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 0, 1, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 0, 1, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 0, 1, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[0, 0, 1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[0, 0, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[0, 0, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 0, 1, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 0, 1, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 0, 1, 1, 1, y] + ((24/11)*Jc["E", -2])*G[0, 0, 1, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[0, 0, 1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 0, 1, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 0, 1, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 0, 1, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[0, 0, 1, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[0, 0, 1, 2, y] + ((-5/44)*Jc["A", -1] + (2)*Jc["A", -2] + (3/11)*Jc["A", 0] + (-1/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (2/11)*Jc["B", 0] + (2/11)*Jc["E", -1] + (-12/11)*Jc["E", -2] + (-3/22)*Jc["E", 0])*G[0, 0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 2, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 2, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 0, 2, 0, 1, y] + ((27/88)*Jc["E", -2])*G[0, 0, 2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 2, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 2, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 2, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 2, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 2, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 0, 2, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 0, 2, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 0, 2, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 0, 2, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 0, 2, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 0, 2, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 0, 2, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 0, 2, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[0, 0, 2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 2, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 0, 2, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 0, 2, 2, 1, y] + ((27/88)*Jc["E", -2])*G[0, 0, 2, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 0, 2, 2, y] + ((-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 + I, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 + I, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 + I, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 1 + I, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 + I, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 1 + I, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 + I, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 + I, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 + I, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 + I, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[0, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 + I, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 + I, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 + I, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[0, 1 + I, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[0, 1 + I, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 + I, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 + I, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 + I, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[0, 1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 + I, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 + I, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 + I, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 + I, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 1 + I, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 + I, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 1 + I, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 + I, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 + I, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 + I, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 + I, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[0, 1 + I, 2, y] + ((837/704)*Jc["A", -1] + (4725/704)*Jc["A", -2] + (27/704)*Jc["A", 0] + (81/704)*Jc["A", 1] + (567/704)*Jc["B", -1] + (729/176)*Jc["B", -2] + (-27/704)*Jc["B", 0] + (27/352)*Jc["B", 1] + (-27/88)*Jc["E", -1] + (-63/44)*Jc["E", -2] + (9/176)*Jc["E", 0] + (-27/704)*Jc["E", 1])*G[0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 - I, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 - I, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 - I, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 1 - I, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 - I, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 1 - I, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 - I, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 - I, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 - I, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[0, 1 - I, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[0, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 - I, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 - I, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 - I, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[0, 1 - I, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[0, 1 - I, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[0, 1 - I, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 - I, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[0, 1 - I, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[0, 1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 - I, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 - I, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 - I, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 1 - I, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 1 - I, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 1 - I, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 1 - I, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 1 - I, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 1 - I, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 1 - I, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 1 - I, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[0, 1 - I, 2, y] + ((837/704)*Jc["A", -1] + (4725/704)*Jc["A", -2] + (27/704)*Jc["A", 0] + (81/704)*Jc["A", 1] + (567/704)*Jc["B", -1] + (729/176)*Jc["B", -2] + (-27/704)*Jc["B", 0] + (27/352)*Jc["B", 1] + (-27/88)*Jc["E", -1] + (-63/44)*Jc["E", -2] + (9/176)*Jc["E", 0] + (-27/704)*Jc["E", 1])*G[0, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 0, 0, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 0, 0, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 0, 0, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 1, 0, 0, 2, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 0, 1 + I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 0, 1 + I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 0, 1 + I, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 0, 1 + I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[0, 1, 0, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 0, 1 - I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 0, 1 - I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 0, 1 - I, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 0, 1 - I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[0, 1, 0, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 0, 1, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 0, 1, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 0, 1, 1, y] + ((3)*Jc["E", -2])*G[0, 1, 0, 1, 2, y] + ((3/2)*Jc["A", -1] + (1/2)*Jc["A", -2] + (1)*Jc["B", -1] + (-1/2)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[0, 1, 0, 1, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 0, 2, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 0, 2, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 0, 2, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 1, 0, 2, 2, y] + ((3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[0, 1, 0, 2, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 + I, 0, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 + I, 0, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 1 + I, 0, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 1 + I, 0, 2, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 1, y] + ((-3)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1 + I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 1, y] + ((-3)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1 + I, 1 - I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 + I, 1, 1 + I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 + I, 1, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[0, 1, 1 + I, 1, 1, y] + ((9/2)*Jc["E", -2])*G[0, 1, 1 + I, 1, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-9/8)*Jc["E", -1] + (3/2)*Jc["E", -2])*G[0, 1, 1 + I, 1, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 + I, 2, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 + I, 2, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 1 + I, 2, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 1 + I, 2, 2, y] + ((3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1 + I, 2, y] + ((3/16)*Jc["A", -1] + (93/16)*Jc["A", -2] + (9/16)*Jc["A", 0] + (-3/16)*Jc["B", -1] + (63/16)*Jc["B", -2] + (3/8)*Jc["B", 0] + (1/4)*Jc["E", -1] + (-3/2)*Jc["E", -2] + (-3/16)*Jc["E", 0])*G[0, 1, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 - I, 0, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 - I, 0, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 1 - I, 0, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 1 - I, 0, 2, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 1, y] + ((-3)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1 - I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 1, y] + ((-3)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1 - I, 1 - I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 - I, 1, 1 + I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[0, 1, 1 - I, 1, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[0, 1, 1 - I, 1, 1, y] + ((9/2)*Jc["E", -2])*G[0, 1, 1 - I, 1, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-9/8)*Jc["E", -1] + (3/2)*Jc["E", -2])*G[0, 1, 1 - I, 1, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 - I, 2, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 1 - I, 2, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 1 - I, 2, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 1 - I, 2, 2, y] + ((3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1 - I, 2, y] + ((3/16)*Jc["A", -1] + (93/16)*Jc["A", -2] + (9/16)*Jc["A", 0] + (-3/16)*Jc["B", -1] + (63/16)*Jc["B", -2] + (3/8)*Jc["B", 0] + (1/4)*Jc["E", -1] + (-3/2)*Jc["E", -2] + (-3/16)*Jc["E", 0])*G[0, 1, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[0, 1, 1, 0, 1 + I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[0, 1, 1, 0, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1, 0, 1, y] + ((3/2)*Jc["E", -2])*G[0, 1, 1, 0, 2, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 1, 1 + I, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 1, 1 + I, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[0, 1, 1, 1 + I, 1, y] + ((3)*Jc["E", -2])*G[0, 1, 1, 1 + I, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[0, 1, 1, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 1, 1 - I, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 1, 1 - I, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[0, 1, 1, 1 - I, 1, y] + ((3)*Jc["E", -2])*G[0, 1, 1, 1 - I, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[0, 1, 1, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1, 1, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1, 1, 1 - I, y] + ((-6)*Jc["A", -2] + (-4)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 1, 1, 1, y] + ((-3)*Jc["E", -2])*G[0, 1, 1, 1, 2, y] + ((-3/2)*Jc["A", -1] + (-3/2)*Jc["A", -2] + (-1)*Jc["B", -1] + (1/2)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[0, 1, 1, 1, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[0, 1, 1, 2, 1 + I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[0, 1, 1, 2, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 1, 2, 1, y] + ((3/2)*Jc["E", -2])*G[0, 1, 1, 2, 2, y] + ((-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[0, 1, 1, 2, y] + ((-1/8)*Jc["A", -1] + (-31/8)*Jc["A", -2] + (-3/8)*Jc["A", 0] + (1/8)*Jc["B", -1] + (-21/8)*Jc["B", -2] + (-1/4)*Jc["B", 0] + (-1/4)*Jc["E", -1] + (3/2)*Jc["E", -2] + (3/16)*Jc["E", 0])*G[0, 1, 1, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 2, 0, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 2, 0, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 2, 0, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 1, 2, 0, 2, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 2, 1 + I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 2, 1 + I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 2, 1 + I, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 2, 1 + I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[0, 1, 2, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 2, 1 - I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[0, 1, 2, 1 - I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[0, 1, 2, 1 - I, 1, y] + ((-3/2)*Jc["E", -2])*G[0, 1, 2, 1 - I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[0, 1, 2, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 2, 1, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[0, 1, 2, 1, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[0, 1, 2, 1, 1, y] + ((3)*Jc["E", -2])*G[0, 1, 2, 1, 2, y] + ((3/2)*Jc["A", -1] + (1/2)*Jc["A", -2] + (1)*Jc["B", -1] + (-1/2)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[0, 1, 2, 1, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 2, 2, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 1, 2, 2, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 1, 2, 2, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 1, 2, 2, 2, y] + ((3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[0, 1, 2, 2, y] + ((1/4)*Jc["E", -1] + (-3/2)*Jc["E", -2] + (-3/16)*Jc["E", 0])*G[0, 1, 2, y] + ((-197/352)*Jc["A", -1] + (-1025/352)*Jc["A", -2] + (25/352)*Jc["A", 0] + (-3/32)*Jc["A", 1] + (-21/32)*Jc["B", -1] + (-27/8)*Jc["B", -2] + (1/32)*Jc["B", 0] + (-1/16)*Jc["B", 1] + (3/8)*Jc["E", -1] + (7/4)*Jc["E", -2] + (-1/16)*Jc["E", 0] + (3/64)*Jc["E", 1])*G[0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 0, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 0, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 2, 0, 0, 1, y] + ((27/88)*Jc["E", -2])*G[0, 2, 0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 0, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 0, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 0, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 0, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 0, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 0, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 0, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 0, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 2, 0, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 2, 0, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 2, 0, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 2, 0, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 2, 0, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[0, 2, 0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 0, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 0, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 2, 0, 2, 1, y] + ((27/88)*Jc["E", -2])*G[0, 2, 0, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 + I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 + I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 1 + I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 2, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 + I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 + I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 2, 1 + I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 2, 1 + I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 2, 1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 + I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 + I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 1 + I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 1 + I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 2, 1 + I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 - I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 - I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 1 - I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 2, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 - I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[0, 2, 1 - I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[0, 2, 1 - I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[0, 2, 1 - I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[0, 2, 1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 - I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 1 - I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 1 - I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 1 - I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[0, 2, 1 - I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[0, 2, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 2, 1, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 2, 1, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 2, 1, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[0, 2, 1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[0, 2, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[0, 2, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 2, 1, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 2, 1, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[0, 2, 1, 1, 1, y] + ((24/11)*Jc["E", -2])*G[0, 2, 1, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[0, 2, 1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 2, 1, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[0, 2, 1, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[0, 2, 1, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[0, 2, 1, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[0, 2, 1, 2, y] + ((-5/44)*Jc["A", -1] + (2)*Jc["A", -2] + (3/11)*Jc["A", 0] + (-1/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (2/11)*Jc["B", 0] + (2/11)*Jc["E", -1] + (-12/11)*Jc["E", -2] + (-3/22)*Jc["E", 0])*G[0, 2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 2, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 2, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 2, 2, 0, 1, y] + ((27/88)*Jc["E", -2])*G[0, 2, 2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 2, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 2, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 2, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 2, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 2, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[0, 2, 2, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[0, 2, 2, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[0, 2, 2, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 2, 2, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 2, 2, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[0, 2, 2, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[0, 2, 2, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[0, 2, 2, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[0, 2, 2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 2, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[0, 2, 2, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[0, 2, 2, 2, 1, y] + ((27/88)*Jc["E", -2])*G[0, 2, 2, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[0, 2, 2, 2, y] + ((-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (-63/44)*Jc["E", -2] + (9/176)*Jc["E", 0] + (-27/704)*Jc["E", 1])*G[0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 0, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 0, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 0, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 0, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 0, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 + I, 0, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 0, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 0, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 0, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 0, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 + I, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 0, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 0, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 0, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[1 + I, 0, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[1 + I, 0, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 0, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 0, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 0, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[1 + I, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 0, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 0, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 0, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 0, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 0, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 0, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 + I, 0, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 0, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 0, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 0, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 0, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 + I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 + I, 1 - I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 + I, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, 2, y] + ((81/22)*Jc["A", -1] + (63/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 + I, 1, 2, y] + ((27/88)*Jc["A", -1] + (837/88)*Jc["A", -2] + (81/88)*Jc["A", 0] + (-27/88)*Jc["B", -1] + (567/88)*Jc["B", -2] + (27/44)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 + I, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 + I, 2, 2, y] + ((-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 + I, 1 + I, 2, y] + ((837/352)*Jc["A", -1] + (4725/352)*Jc["A", -2] + (27/352)*Jc["A", 0] + (81/352)*Jc["A", 1] + (567/352)*Jc["B", -1] + (729/88)*Jc["B", -2] + (-27/352)*Jc["B", 0] + (27/176)*Jc["B", 1] + (-27/44)*Jc["E", -1] + (-63/22)*Jc["E", -2] + (9/88)*Jc["E", 0] + (-27/352)*Jc["E", 1])*G[1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 + I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 + I, 1 - I, 1 - I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 + I, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, 2, y] + ((81/22)*Jc["A", -1] + (63/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1 - I, 1, 2, y] + ((27/88)*Jc["A", -1] + (837/88)*Jc["A", -2] + (81/88)*Jc["A", 0] + (-27/88)*Jc["B", -1] + (567/88)*Jc["B", -2] + (27/44)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 + I, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 1 - I, 2, 2, y] + ((-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 + I, 1 - I, 2, y] + ((837/352)*Jc["A", -1] + (4725/352)*Jc["A", -2] + (27/352)*Jc["A", 0] + (81/352)*Jc["A", 1] + (567/352)*Jc["B", -1] + (729/88)*Jc["B", -2] + (-27/352)*Jc["B", 0] + (27/176)*Jc["B", 1] + (-27/44)*Jc["E", -1] + (-63/22)*Jc["E", -2] + (9/88)*Jc["E", 0] + (-27/352)*Jc["E", 1])*G[1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 0, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 0, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1, 0, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, 2, y] + ((81/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1, 0, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 2, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 0, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 1, 0, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1 - I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 1 + I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 1, y] + ((243/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-243/88)*Jc["E", -1] + (81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (2511/176)*Jc["A", -2] + (243/176)*Jc["A", 0] + (-81/176)*Jc["B", -1] + (1701/176)*Jc["B", -2] + (81/88)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1 - I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 1 + I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 1, y] + ((243/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-243/88)*Jc["E", -1] + (81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (2511/176)*Jc["A", -2] + (243/176)*Jc["A", 0] + (-81/176)*Jc["B", -1] + (1701/176)*Jc["B", -2] + (81/88)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 + I, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1, 1, 0, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1, 1, 0, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1, 0, 1, y] + ((81/22)*Jc["E", -2])*G[1 + I, 1, 1, 0, 2, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 1, y] + ((81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 1, y] + ((81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1, 1, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-9/2)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 + I, 1, 1, 1, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1, 1, 2, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 1, 1, 2, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, 1, y] + ((81/22)*Jc["E", -2])*G[1 + I, 1, 1, 2, 2, y] + ((-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1, 1, 2, y] + ((-63/88)*Jc["A", -1] + (-981/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-27/44)*Jc["E", -1] + (81/22)*Jc["E", -2] + (81/176)*Jc["E", 0])*G[1 + I, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 0, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 2, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1, 2, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, 2, y] + ((81/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 + I, 1, 2, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 2, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 1, 2, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 1, 2, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 1, 2, 2, y] + ((27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 + I, 1, 2, y] + ((-837/352)*Jc["A", -1] + (-4725/352)*Jc["A", -2] + (-27/352)*Jc["A", 0] + (-81/352)*Jc["A", 1] + (-567/352)*Jc["B", -1] + (-729/88)*Jc["B", -2] + (27/352)*Jc["B", 0] + (-27/176)*Jc["B", 1] + (81/88)*Jc["E", -1] + (189/44)*Jc["E", -2] + (-27/176)*Jc["E", 0] + (81/704)*Jc["E", 1])*G[1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 2, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 2, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 2, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 2, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 2, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 + I, 2, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 2, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 2, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 2, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 + I, 2, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 + I, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 2, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 2, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 2, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[1 + I, 2, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[1 + I, 2, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 + I, 2, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 2, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 + I, 2, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[1 + I, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 2, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 2, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 2, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 + I, 2, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 + I, 2, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 + I, 2, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 + I, 2, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 + I, 2, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 + I, 2, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 + I, 2, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 + I, 2, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (-63/22)*Jc["E", -2] + (9/88)*Jc["E", 0] + (-27/352)*Jc["E", 1])*G[1 + I, 2, y] + ((-4725/1408)*Jc["A", -1] + (-14175/704)*Jc["A", -2] + (-837/1408)*Jc["A", 0] + (-27/1408)*Jc["A", 1] + (-81/1408)*Jc["A", 2] + (-729/352)*Jc["B", -1] + (-2187/176)*Jc["B", -2] + (-567/1408)*Jc["B", 0] + (27/1408)*Jc["B", 1] + (-27/704)*Jc["B", 2] + (63/88)*Jc["E", -1] + (189/44)*Jc["E", -2] + (27/176)*Jc["E", 0] + (-9/352)*Jc["E", 1] + (27/1408)*Jc["E", 2])*G[1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 0, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 0, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 0, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 0, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 0, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 - I, 0, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 0, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 0, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 0, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 0, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 - I, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 0, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 0, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 0, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[1 - I, 0, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[1 - I, 0, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 0, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 0, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 0, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[1 - I, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 0, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 0, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 0, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 0, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 0, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 0, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 - I, 0, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 0, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 0, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 0, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 0, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 + I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 + I, 1 - I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 - I, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, 2, y] + ((81/22)*Jc["A", -1] + (63/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 + I, 1, 2, y] + ((27/88)*Jc["A", -1] + (837/88)*Jc["A", -2] + (81/88)*Jc["A", 0] + (-27/88)*Jc["B", -1] + (567/88)*Jc["B", -2] + (27/44)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 - I, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 + I, 2, 2, y] + ((-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 - I, 1 + I, 2, y] + ((837/352)*Jc["A", -1] + (4725/352)*Jc["A", -2] + (27/352)*Jc["A", 0] + (81/352)*Jc["A", 1] + (567/352)*Jc["B", -1] + (729/88)*Jc["B", -2] + (-27/352)*Jc["B", 0] + (27/176)*Jc["B", 1] + (-27/44)*Jc["E", -1] + (-63/22)*Jc["E", -2] + (9/88)*Jc["E", 0] + (-27/352)*Jc["E", 1])*G[1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 + I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 0, 2, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 1, y] + ((54/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, 2, y] + ((81/22)*Jc["A", -1] + (27/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-27/22)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 1, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, 2, y] + ((-27/22)*Jc["E", -1] + (18/11)*Jc["E", -2])*G[1 - I, 1 - I, 1 - I, 2, y] + ((-27/88)*Jc["A", -1] + (-837/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 - I, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, 2, y] + ((81/22)*Jc["A", -1] + (63/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1 - I, 1, 2, y] + ((27/88)*Jc["A", -1] + (837/88)*Jc["A", -2] + (81/88)*Jc["A", 0] + (-27/88)*Jc["B", -1] + (567/88)*Jc["B", -2] + (27/44)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 - I, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 1 - I, 2, 2, y] + ((-9/22)*Jc["E", -1] + (27/11)*Jc["E", -2] + (27/88)*Jc["E", 0])*G[1 - I, 1 - I, 2, y] + ((837/352)*Jc["A", -1] + (4725/352)*Jc["A", -2] + (27/352)*Jc["A", 0] + (81/352)*Jc["A", 1] + (567/352)*Jc["B", -1] + (729/88)*Jc["B", -2] + (-27/352)*Jc["B", 0] + (27/176)*Jc["B", 1] + (-27/44)*Jc["E", -1] + (-63/22)*Jc["E", -2] + (9/88)*Jc["E", 0] + (-27/352)*Jc["E", 1])*G[1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 0, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 0, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1, 0, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, 2, y] + ((81/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1, 0, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 2, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 0, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 1, 0, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1 - I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 1 + I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 1, y] + ((243/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-243/88)*Jc["E", -1] + (81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (2511/176)*Jc["A", -2] + (243/176)*Jc["A", 0] + (-81/176)*Jc["B", -1] + (1701/176)*Jc["B", -2] + (81/88)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 0, 2, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, 2, y] + ((-243/44)*Jc["A", -1] + (-81/44)*Jc["A", -2] + (-81/22)*Jc["B", -1] + (81/44)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1 - I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 1 + I, y] + ((-729/22)*Jc["A", -2] + (-243/11)*Jc["B", -2] + (243/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 1, y] + ((243/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-243/88)*Jc["E", -1] + (81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 1, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, 2, y] + ((81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (2511/176)*Jc["A", -2] + (243/176)*Jc["A", 0] + (-81/176)*Jc["B", -1] + (1701/176)*Jc["B", -2] + (81/88)*Jc["B", 0] + (27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 - I, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1, 1, 0, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1, 1, 0, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1, 0, 1, y] + ((81/22)*Jc["E", -2])*G[1 - I, 1, 1, 0, 2, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 1, y] + ((81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-243/22)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 1, y] + ((81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, 2, y] + ((243/44)*Jc["A", -1] + (81/44)*Jc["A", -2] + (81/22)*Jc["B", -1] + (-81/44)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1, 1, 1 - I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 1 + I, y] + ((243/11)*Jc["A", -2] + (162/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 1 - I, y] + ((-162/11)*Jc["A", -2] + (-108/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 1, y] + ((-81/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, 2, y] + ((-81/22)*Jc["A", -1] + (-9/2)*Jc["A", -2] + (-27/11)*Jc["B", -1] + (27/22)*Jc["B", -2] + (81/44)*Jc["E", -1] + (-27/11)*Jc["E", -2])*G[1 - I, 1, 1, 1, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1, 1, 2, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 1, 1, 2, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, 1, y] + ((81/22)*Jc["E", -2])*G[1 - I, 1, 1, 2, 2, y] + ((-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1, 1, 2, y] + ((-63/88)*Jc["A", -1] + (-981/88)*Jc["A", -2] + (-81/88)*Jc["A", 0] + (27/88)*Jc["B", -1] + (-567/88)*Jc["B", -2] + (-27/44)*Jc["B", 0] + (-27/44)*Jc["E", -1] + (81/22)*Jc["E", -2] + (81/176)*Jc["E", 0])*G[1 - I, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 0, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 2, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1, 2, 1 - I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 1 + I, y] + ((-243/11)*Jc["A", -2] + (-162/11)*Jc["B", -2] + (81/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 1 - I, y] + ((162/11)*Jc["A", -2] + (108/11)*Jc["B", -2] + (-81/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 1, y] + ((81/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, 2, y] + ((81/22)*Jc["A", -1] + (45/22)*Jc["A", -2] + (27/11)*Jc["B", -1] + (-27/22)*Jc["B", -2] + (-81/44)*Jc["E", -1] + (27/11)*Jc["E", -2])*G[1 - I, 1, 2, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 2, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 1, 2, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 1, 2, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 1, 2, 2, y] + ((27/44)*Jc["E", -1] + (-81/22)*Jc["E", -2] + (-81/176)*Jc["E", 0])*G[1 - I, 1, 2, y] + ((-837/352)*Jc["A", -1] + (-4725/352)*Jc["A", -2] + (-27/352)*Jc["A", 0] + (-81/352)*Jc["A", 1] + (-567/352)*Jc["B", -1] + (-729/88)*Jc["B", -2] + (27/352)*Jc["B", 0] + (-27/176)*Jc["B", 1] + (81/88)*Jc["E", -1] + (189/44)*Jc["E", -2] + (-27/176)*Jc["E", 0] + (81/704)*Jc["E", 1])*G[1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 2, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 2, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 2, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 2, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 2, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 - I, 2, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 2, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 2, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 2, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[1 - I, 2, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 - I, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 2, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 2, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 2, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[1 - I, 2, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[1 - I, 2, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[1 - I, 2, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 2, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[1 - I, 2, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[1 - I, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 2, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 2, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 2, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[1 - I, 2, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[1 - I, 2, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[1 - I, 2, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[1 - I, 2, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[1 - I, 2, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[1 - I, 2, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[1 - I, 2, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[1 - I, 2, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (-63/22)*Jc["E", -2] + (9/88)*Jc["E", 0] + (-27/352)*Jc["E", 1])*G[1 - I, 2, y] + ((-4725/1408)*Jc["A", -1] + (-14175/704)*Jc["A", -2] + (-837/1408)*Jc["A", 0] + (-27/1408)*Jc["A", 1] + (-81/1408)*Jc["A", 2] + (-729/352)*Jc["B", -1] + (-2187/176)*Jc["B", -2] + (-567/1408)*Jc["B", 0] + (27/1408)*Jc["B", 1] + (-27/704)*Jc["B", 2] + (63/88)*Jc["E", -1] + (189/44)*Jc["E", -2] + (27/176)*Jc["E", 0] + (-9/352)*Jc["E", 1] + (27/1408)*Jc["E", 2])*G[1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 0, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 0, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 0, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 0, 0, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 0, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 0, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 0, 1, 1, y] + ((24/11)*Jc["E", -2])*G[1, 0, 0, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 0, 0, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 0, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 0, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 0, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 0, 0, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 1 + I, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 0, 1 + I, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 0, 1 + I, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 0, 1 + I, 2, y] + ((3/11)*Jc["A", -1] + (93/11)*Jc["A", -2] + (9/11)*Jc["A", 0] + (-3/11)*Jc["B", -1] + (63/11)*Jc["B", -2] + (6/11)*Jc["B", 0] + (4/11)*Jc["E", -1] + (-24/11)*Jc["E", -2] + (-3/11)*Jc["E", 0])*G[1, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 1 - I, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 0, 1 - I, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 0, 1 - I, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 0, 1 - I, 2, y] + ((3/11)*Jc["A", -1] + (93/11)*Jc["A", -2] + (9/11)*Jc["A", 0] + (-3/11)*Jc["B", -1] + (63/11)*Jc["B", -2] + (6/11)*Jc["B", 0] + (4/11)*Jc["E", -1] + (-24/11)*Jc["E", -2] + (-3/11)*Jc["E", 0])*G[1, 0, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1, 0, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1, 0, 1, y] + ((48/11)*Jc["E", -2])*G[1, 0, 1, 0, 2, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 0, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 0, 1, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1, 1, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 0, 1, 1, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 0, 1, 1, 2, y] + ((-48/11)*Jc["A", -1] + (-32/11)*Jc["A", -2] + (-32/11)*Jc["B", -1] + (16/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 0, 1, 1, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 0, 1, 2, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 0, 1, 2, 1, y] + ((48/11)*Jc["E", -2])*G[1, 0, 1, 2, 2, y] + ((-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 0, 1, 2, y] + ((-4/11)*Jc["A", -1] + (-124/11)*Jc["A", -2] + (-12/11)*Jc["A", 0] + (4/11)*Jc["B", -1] + (-84/11)*Jc["B", -2] + (-8/11)*Jc["B", 0] + (-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 0, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 2, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 2, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 2, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 0, 2, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 2, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 2, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 0, 2, 1, 1, y] + ((24/11)*Jc["E", -2])*G[1, 0, 2, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 0, 2, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 2, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 0, 2, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 0, 2, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 0, 2, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 0, 2, 2, y] + ((4/11)*Jc["E", -1] + (-24/11)*Jc["E", -2] + (-3/11)*Jc["E", 0])*G[1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 + I, 0, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 + I, 0, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 1 + I, 0, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 + I, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1 - I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 + I, 1 + I, 2, y] + ((6/11)*Jc["A", -1] + (186/11)*Jc["A", -2] + (18/11)*Jc["A", 0] + (-6/11)*Jc["B", -1] + (126/11)*Jc["B", -2] + (12/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1 - I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 + I, 1 - I, 2, y] + ((6/11)*Jc["A", -1] + (186/11)*Jc["A", -2] + (18/11)*Jc["A", 0] + (-6/11)*Jc["B", -1] + (126/11)*Jc["B", -2] + (12/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1 + I, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 + I, 1, 0, 2, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-216/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, 2, y] + ((108/11)*Jc["A", -1] + (36/11)*Jc["A", -2] + (72/11)*Jc["B", -1] + (-36/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-216/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, 2, y] + ((108/11)*Jc["A", -1] + (36/11)*Jc["A", -2] + (72/11)*Jc["B", -1] + (-36/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 + I, 1, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 1 + I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 1, y] + ((-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, 2, y] + ((-72/11)*Jc["A", -1] + (-56/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (36/11)*Jc["E", -1] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 1, 1, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, 2, y] + ((-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 + I, 1, 2, y] + ((-6/11)*Jc["A", -1] + (-186/11)*Jc["A", -2] + (-18/11)*Jc["A", 0] + (6/11)*Jc["B", -1] + (-126/11)*Jc["B", -2] + (-12/11)*Jc["B", 0] + (-12/11)*Jc["E", -1] + (72/11)*Jc["E", -2] + (9/11)*Jc["E", 0])*G[1, 1 + I, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 + I, 2, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 + I, 2, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 1 + I, 2, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 + I, 2, 2, y] + ((8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1 + I, 2, y] + ((-93/22)*Jc["A", -1] + (-525/22)*Jc["A", -2] + (-3/22)*Jc["A", 0] + (-9/22)*Jc["A", 1] + (-63/22)*Jc["B", -1] + (-162/11)*Jc["B", -2] + (3/22)*Jc["B", 0] + (-3/11)*Jc["B", 1] + (12/11)*Jc["E", -1] + (56/11)*Jc["E", -2] + (-2/11)*Jc["E", 0] + (3/22)*Jc["E", 1])*G[1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 - I, 0, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 - I, 0, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 1 - I, 0, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 - I, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1 - I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 - I, 1 + I, 2, y] + ((6/11)*Jc["A", -1] + (186/11)*Jc["A", -2] + (18/11)*Jc["A", 0] + (-6/11)*Jc["B", -1] + (126/11)*Jc["B", -2] + (12/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1 - I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1 - I, 1 - I, 2, y] + ((6/11)*Jc["A", -1] + (186/11)*Jc["A", -2] + (18/11)*Jc["A", 0] + (-6/11)*Jc["B", -1] + (126/11)*Jc["B", -2] + (12/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1 - I, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 - I, 1, 0, 2, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-216/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, 2, y] + ((108/11)*Jc["A", -1] + (36/11)*Jc["A", -2] + (72/11)*Jc["B", -1] + (-36/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 1 + I, y] + ((-432/11)*Jc["A", -2] + (-288/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-216/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 1, y] + ((144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, 2, y] + ((108/11)*Jc["A", -1] + (36/11)*Jc["A", -2] + (72/11)*Jc["B", -1] + (-36/11)*Jc["B", -2] + (-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 - I, 1, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 1 + I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 1, y] + ((-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, 2, y] + ((-72/11)*Jc["A", -1] + (-56/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (36/11)*Jc["E", -1] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 1, 1, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, 2, y] + ((-36/11)*Jc["E", -1] + (48/11)*Jc["E", -2])*G[1, 1 - I, 1, 2, y] + ((-6/11)*Jc["A", -1] + (-186/11)*Jc["A", -2] + (-18/11)*Jc["A", 0] + (6/11)*Jc["B", -1] + (-126/11)*Jc["B", -2] + (-12/11)*Jc["B", 0] + (-12/11)*Jc["E", -1] + (72/11)*Jc["E", -2] + (9/11)*Jc["E", 0])*G[1, 1 - I, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 - I, 2, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 - I, 2, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 1 - I, 2, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 1 - I, 2, 2, y] + ((8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1 - I, 2, y] + ((-93/22)*Jc["A", -1] + (-525/22)*Jc["A", -2] + (-3/22)*Jc["A", 0] + (-9/22)*Jc["A", 1] + (-63/22)*Jc["B", -1] + (-162/11)*Jc["B", -2] + (3/22)*Jc["B", 0] + (-3/11)*Jc["B", 1] + (12/11)*Jc["E", -1] + (56/11)*Jc["E", -2] + (-2/11)*Jc["E", 0] + (3/22)*Jc["E", 1])*G[1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 0, 0, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 0, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 0, 0, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1, 0, 0, 2, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 1, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 1, 0, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 0, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 0, 1, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 0, 1, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1, 0, 1, 2, y] + ((-48/11)*Jc["A", -1] + (-32/11)*Jc["A", -2] + (-32/11)*Jc["B", -1] + (16/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 0, 1, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 0, 2, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 0, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 0, 2, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1, 0, 2, 2, y] + ((-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 1, 0, 2, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 1 + I, 0, 2, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1 + I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 1 + I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 1, y] + ((-144/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (36/11)*Jc["E", -1] + (-48/11)*Jc["E", -2])*G[1, 1, 1 + I, 1, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, 2, y] + ((-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1 + I, 2, y] + ((-6/11)*Jc["A", -1] + (-186/11)*Jc["A", -2] + (-18/11)*Jc["A", 0] + (6/11)*Jc["B", -1] + (-126/11)*Jc["B", -2] + (-12/11)*Jc["B", 0] + (-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 1, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 1 - I, 0, 2, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1 - I, 1 - I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 1 + I, y] + ((432/11)*Jc["A", -2] + (288/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 1, y] + ((-144/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (36/11)*Jc["E", -1] + (-48/11)*Jc["E", -2])*G[1, 1, 1 - I, 1, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, 2, y] + ((-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1 - I, 2, y] + ((-6/11)*Jc["A", -1] + (-186/11)*Jc["A", -2] + (-18/11)*Jc["A", 0] + (6/11)*Jc["B", -1] + (-126/11)*Jc["B", -2] + (-12/11)*Jc["B", 0] + (-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 1, 0, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 1, 0, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1, 0, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1, 1, 0, 2, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (144/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, 2, y] + ((-72/11)*Jc["A", -1] + (-24/11)*Jc["A", -2] + (-48/11)*Jc["B", -1] + (24/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 1, 1 - I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1, 1, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 1, 1, 1, y] + ((96/11)*Jc["E", -2])*G[1, 1, 1, 1, 2, y] + ((48/11)*Jc["A", -1] + (64/11)*Jc["A", -2] + (32/11)*Jc["B", -1] + (-16/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 1, 1, 1, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 1, 2, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 1, 1, 2, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 1, 2, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 1, 1, 2, 2, y] + ((24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 1, 2, y] + ((12/11)*Jc["A", -1] + (156/11)*Jc["A", -2] + (12/11)*Jc["A", 0] + (-4/11)*Jc["B", -1] + (84/11)*Jc["B", -2] + (8/11)*Jc["B", 0] + (8/11)*Jc["E", -1] + (-48/11)*Jc["E", -2] + (-6/11)*Jc["E", 0])*G[1, 1, 1, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 2, 0, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 2, 0, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 2, 0, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1, 2, 0, 2, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 1, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 1, y] + ((48/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 1, 2, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 2, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 1, 2, 1, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 1, 2, 1, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 1, 2, 1, 2, y] + ((-48/11)*Jc["A", -1] + (-32/11)*Jc["A", -2] + (-32/11)*Jc["B", -1] + (16/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 1, 2, 1, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 2, 2, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 1, 2, 2, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 1, 2, 2, 1, y] + ((24/11)*Jc["E", -2])*G[1, 1, 2, 2, 2, y] + ((-12/11)*Jc["E", -1] + (16/11)*Jc["E", -2])*G[1, 1, 2, 2, y] + ((-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 1, 2, y] + ((31/11)*Jc["A", -1] + (175/11)*Jc["A", -2] + (1/11)*Jc["A", 0] + (3/11)*Jc["A", 1] + (21/11)*Jc["B", -1] + (108/11)*Jc["B", -2] + (-1/11)*Jc["B", 0] + (2/11)*Jc["B", 1] + (-12/11)*Jc["E", -1] + (-56/11)*Jc["E", -2] + (2/11)*Jc["E", 0] + (-3/22)*Jc["E", 1])*G[1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 0, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 0, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 0, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 2, 0, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 0, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 0, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 0, 1, 1, y] + ((24/11)*Jc["E", -2])*G[1, 2, 0, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 2, 0, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 0, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 0, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 0, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 2, 0, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 1 + I, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 2, 1 + I, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 2, 1 + I, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 2, 1 + I, 2, y] + ((3/11)*Jc["A", -1] + (93/11)*Jc["A", -2] + (9/11)*Jc["A", 0] + (-3/11)*Jc["B", -1] + (63/11)*Jc["B", -2] + (6/11)*Jc["B", 0] + (4/11)*Jc["E", -1] + (-24/11)*Jc["E", -2] + (-3/11)*Jc["E", 0])*G[1, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 1 - I, 0, 2, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 1 + I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 1, y] + ((-48/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, 2, y] + ((-36/11)*Jc["A", -1] + (-12/11)*Jc["A", -2] + (-24/11)*Jc["B", -1] + (12/11)*Jc["B", -2] + (12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 2, 1 - I, 1 - I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 1 + I, y] + ((-216/11)*Jc["A", -2] + (-144/11)*Jc["B", -2] + (72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 1 - I, y] + ((144/11)*Jc["A", -2] + (96/11)*Jc["B", -2] + (-72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 1, y] + ((72/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, 2, y] + ((36/11)*Jc["A", -1] + (12/11)*Jc["A", -2] + (24/11)*Jc["B", -1] + (-12/11)*Jc["B", -2] + (-18/11)*Jc["E", -1] + (24/11)*Jc["E", -2])*G[1, 2, 1 - I, 1, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, 2, y] + ((12/11)*Jc["E", -1] + (-16/11)*Jc["E", -2])*G[1, 2, 1 - I, 2, y] + ((3/11)*Jc["A", -1] + (93/11)*Jc["A", -2] + (9/11)*Jc["A", 0] + (-3/11)*Jc["B", -1] + (63/11)*Jc["B", -2] + (6/11)*Jc["B", 0] + (4/11)*Jc["E", -1] + (-24/11)*Jc["E", -2] + (-3/11)*Jc["E", 0])*G[1, 2, 1 - I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1, 0, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1, 0, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1, 0, 1, y] + ((48/11)*Jc["E", -2])*G[1, 2, 1, 0, 2, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 2, 1, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 1 + I, y] + ((-288/11)*Jc["A", -2] + (-192/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-144/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 1, y] + ((96/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, 2, y] + ((72/11)*Jc["A", -1] + (24/11)*Jc["A", -2] + (48/11)*Jc["B", -1] + (-24/11)*Jc["B", -2] + (-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 2, 1, 1 - I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1, 1, 1 + I, y] + ((288/11)*Jc["A", -2] + (192/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1, 1, 1 - I, y] + ((-192/11)*Jc["A", -2] + (-128/11)*Jc["B", -2] + (96/11)*Jc["E", -2])*G[1, 2, 1, 1, 1, y] + ((-96/11)*Jc["E", -2])*G[1, 2, 1, 1, 2, y] + ((-48/11)*Jc["A", -1] + (-32/11)*Jc["A", -2] + (-32/11)*Jc["B", -1] + (16/11)*Jc["B", -2] + (24/11)*Jc["E", -1] + (-32/11)*Jc["E", -2])*G[1, 2, 1, 1, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1, 2, 1 + I, y] + ((-144/11)*Jc["A", -2] + (-96/11)*Jc["B", -2] + (48/11)*Jc["E", -2])*G[1, 2, 1, 2, 1 - I, y] + ((192/11)*Jc["A", -2] + (128/11)*Jc["B", -2] + (-96/11)*Jc["E", -2])*G[1, 2, 1, 2, 1, y] + ((48/11)*Jc["E", -2])*G[1, 2, 1, 2, 2, y] + ((-24/11)*Jc["E", -1] + (32/11)*Jc["E", -2])*G[1, 2, 1, 2, y] + ((-4/11)*Jc["A", -1] + (-124/11)*Jc["A", -2] + (-12/11)*Jc["A", 0] + (4/11)*Jc["B", -1] + (-84/11)*Jc["B", -2] + (-8/11)*Jc["B", 0] + (-8/11)*Jc["E", -1] + (48/11)*Jc["E", -2] + (6/11)*Jc["E", 0])*G[1, 2, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 2, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 2, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 2, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 2, 2, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 2, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 2, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 2, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 2, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[1, 2, 2, 1, 1, y] + ((24/11)*Jc["E", -2])*G[1, 2, 2, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[1, 2, 2, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 2, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[1, 2, 2, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[1, 2, 2, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[1, 2, 2, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[1, 2, 2, 2, y] + ((4/11)*Jc["E", -1] + (-24/11)*Jc["E", -2] + (-3/11)*Jc["E", 0])*G[1, 2, 2, y] + ((12/11)*Jc["E", -1] + (56/11)*Jc["E", -2] + (-2/11)*Jc["E", 0] + (3/22)*Jc["E", 1])*G[1, 2, y] + ((475/176)*Jc["A", -1] + (1425/88)*Jc["A", -2] + (1/2)*Jc["A", 0] + (-5/176)*Jc["A", 1] + (3/44)*Jc["A", 2] + (27/11)*Jc["B", -1] + (162/11)*Jc["B", -2] + (21/44)*Jc["B", 0] + (-1/44)*Jc["B", 1] + (1/22)*Jc["B", 2] + (-14/11)*Jc["E", -1] + (-84/11)*Jc["E", -2] + (-3/11)*Jc["E", 0] + (1/22)*Jc["E", 1] + (-3/88)*Jc["E", 2])*G[1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 0, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 0, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 0, 0, 0, 1, y] + ((27/88)*Jc["E", -2])*G[2, 0, 0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 0, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 0, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 0, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 0, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 0, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 0, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 0, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 0, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 0, 0, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 0, 0, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 0, 0, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 0, 0, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 0, 0, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[2, 0, 0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 0, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 0, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 0, 0, 2, 1, y] + ((27/88)*Jc["E", -2])*G[2, 0, 0, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 + I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 + I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 1 + I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 0, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 + I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 + I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 0, 1 + I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 0, 1 + I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 0, 1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 + I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 + I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 1 + I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 1 + I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 0, 1 + I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 - I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 - I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 1 - I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 0, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 - I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 0, 1 - I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 0, 1 - I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 0, 1 - I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 0, 1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 - I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 1 - I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 1 - I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 1 - I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 0, 1 - I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[2, 0, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 0, 1, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 0, 1, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 0, 1, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[2, 0, 1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[2, 0, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[2, 0, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 0, 1, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 0, 1, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 0, 1, 1, 1, y] + ((24/11)*Jc["E", -2])*G[2, 0, 1, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[2, 0, 1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 0, 1, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 0, 1, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 0, 1, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[2, 0, 1, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[2, 0, 1, 2, y] + ((-5/44)*Jc["A", -1] + (2)*Jc["A", -2] + (3/11)*Jc["A", 0] + (-1/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (2/11)*Jc["B", 0] + (2/11)*Jc["E", -1] + (-12/11)*Jc["E", -2] + (-3/22)*Jc["E", 0])*G[2, 0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 2, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 2, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 0, 2, 0, 1, y] + ((27/88)*Jc["E", -2])*G[2, 0, 2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 2, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 2, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 2, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 2, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 2, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 0, 2, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 0, 2, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 0, 2, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 0, 2, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 0, 2, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 0, 2, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 0, 2, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 0, 2, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[2, 0, 2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 2, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 0, 2, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 0, 2, 2, 1, y] + ((27/88)*Jc["E", -2])*G[2, 0, 2, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 0, 2, 2, y] + ((-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 + I, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 + I, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 + I, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 1 + I, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 + I, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 1 + I, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 + I, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 + I, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 + I, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 + I, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[2, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 + I, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 + I, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 + I, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[2, 1 + I, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[2, 1 + I, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 + I, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 + I, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 + I, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[2, 1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 + I, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 + I, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 + I, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 + I, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 1 + I, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 + I, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 1 + I, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 + I, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 + I, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 + I, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 + I, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[2, 1 + I, 2, y] + ((837/704)*Jc["A", -1] + (4725/704)*Jc["A", -2] + (27/704)*Jc["A", 0] + (81/704)*Jc["A", 1] + (567/704)*Jc["B", -1] + (729/176)*Jc["B", -2] + (-27/704)*Jc["B", 0] + (27/352)*Jc["B", 1] + (-27/88)*Jc["E", -1] + (-63/44)*Jc["E", -2] + (9/176)*Jc["E", 0] + (-27/704)*Jc["E", 1])*G[2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 0, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 0, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 - I, 0, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 - I, 0, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 - I, 0, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 0, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 0, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 1 - I, 0, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 - I, 0, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 1 - I, 0, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 0, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 0, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 - I, 0, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 - I, 0, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 - I, 1 + I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 0, 2, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 1 + I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (27/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 1, y] + ((27/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, 2, y] + ((81/44)*Jc["A", -1] + (27/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1 - I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, 2, y] + ((-81/44)*Jc["A", -1] + (-27/44)*Jc["A", -2] + (-27/22)*Jc["B", -1] + (27/44)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 1, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, 2, y] + ((-27/44)*Jc["E", -1] + (9/11)*Jc["E", -2])*G[2, 1 - I, 1 - I, 2, y] + ((-27/176)*Jc["A", -1] + (-837/176)*Jc["A", -2] + (-81/176)*Jc["A", 0] + (27/176)*Jc["B", -1] + (-567/176)*Jc["B", -2] + (-27/88)*Jc["B", 0] + (-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[2, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1, 0, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1, 0, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 - I, 1, 0, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 - I, 1, 0, 2, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 1 + I, y] + ((243/22)*Jc["A", -2] + (81/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (243/44)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 1, y] + ((-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, 2, y] + ((-243/88)*Jc["A", -1] + (-81/88)*Jc["A", -2] + (-81/44)*Jc["B", -1] + (81/88)*Jc["B", -2] + (81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 - I, 1, 1 - I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1, 1 + I, y] + ((-243/22)*Jc["A", -2] + (-81/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1, 1 - I, y] + ((81/11)*Jc["A", -2] + (54/11)*Jc["B", -2] + (-81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1, 1, y] + ((81/22)*Jc["E", -2])*G[2, 1 - I, 1, 1, 2, y] + ((81/44)*Jc["A", -1] + (63/44)*Jc["A", -2] + (27/22)*Jc["B", -1] + (-27/44)*Jc["B", -2] + (-81/88)*Jc["E", -1] + (27/22)*Jc["E", -2])*G[2, 1 - I, 1, 1, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1, 2, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 1, 2, 1 - I, y] + ((-81/11)*Jc["A", -2] + (-54/11)*Jc["B", -2] + (81/22)*Jc["E", -2])*G[2, 1 - I, 1, 2, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 - I, 1, 2, 2, y] + ((81/88)*Jc["E", -1] + (-27/22)*Jc["E", -2])*G[2, 1 - I, 1, 2, y] + ((27/176)*Jc["A", -1] + (837/176)*Jc["A", -2] + (81/176)*Jc["A", 0] + (-27/176)*Jc["B", -1] + (567/176)*Jc["B", -2] + (27/88)*Jc["B", 0] + (27/88)*Jc["E", -1] + (-81/44)*Jc["E", -2] + (-81/352)*Jc["E", 0])*G[2, 1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 2, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 - I, 2, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 - I, 2, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 - I, 2, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 2, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 1 - I, 2, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 1 - I, 2, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 1 - I, 2, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 1 - I, 2, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 1 - I, 2, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 1 - I, 2, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 1 - I, 2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 1 - I, 2, 2, y] + ((-9/44)*Jc["E", -1] + (27/22)*Jc["E", -2] + (27/176)*Jc["E", 0])*G[2, 1 - I, 2, y] + ((837/704)*Jc["A", -1] + (4725/704)*Jc["A", -2] + (27/704)*Jc["A", 0] + (81/704)*Jc["A", 1] + (567/704)*Jc["B", -1] + (729/176)*Jc["B", -2] + (-27/704)*Jc["B", 0] + (27/352)*Jc["B", 1] + (-27/88)*Jc["E", -1] + (-63/44)*Jc["E", -2] + (9/176)*Jc["E", 0] + (-27/704)*Jc["E", 1])*G[2, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 0, 0, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 0, 0, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 0, 0, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 1, 0, 0, 2, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 0, 1 + I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 0, 1 + I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 0, 1 + I, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 0, 1 + I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[2, 1, 0, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 0, 1 - I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 0, 1 - I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 0, 1 - I, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 0, 1 - I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[2, 1, 0, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 0, 1, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 0, 1, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 0, 1, 1, y] + ((3)*Jc["E", -2])*G[2, 1, 0, 1, 2, y] + ((3/2)*Jc["A", -1] + (1/2)*Jc["A", -2] + (1)*Jc["B", -1] + (-1/2)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[2, 1, 0, 1, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 0, 2, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 0, 2, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 0, 2, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 1, 0, 2, 2, y] + ((3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[2, 1, 0, 2, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 + I, 0, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 + I, 0, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 1 + I, 0, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 1 + I, 0, 2, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 1, y] + ((-3)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1 + I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 1, y] + ((-3)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1 + I, 1 - I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 + I, 1, 1 + I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 + I, 1, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[2, 1, 1 + I, 1, 1, y] + ((9/2)*Jc["E", -2])*G[2, 1, 1 + I, 1, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-9/8)*Jc["E", -1] + (3/2)*Jc["E", -2])*G[2, 1, 1 + I, 1, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 + I, 2, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 + I, 2, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 1 + I, 2, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 1 + I, 2, 2, y] + ((3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1 + I, 2, y] + ((3/16)*Jc["A", -1] + (93/16)*Jc["A", -2] + (9/16)*Jc["A", 0] + (-3/16)*Jc["B", -1] + (63/16)*Jc["B", -2] + (3/8)*Jc["B", 0] + (1/4)*Jc["E", -1] + (-3/2)*Jc["E", -2] + (-3/16)*Jc["E", 0])*G[2, 1, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 - I, 0, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 - I, 0, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 1 - I, 0, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 1 - I, 0, 2, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 1, y] + ((-3)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1 - I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 1, y] + ((-3)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, 2, y] + ((-9/4)*Jc["A", -1] + (-3/4)*Jc["A", -2] + (-3/2)*Jc["B", -1] + (3/4)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1 - I, 1 - I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 - I, 1, 1 + I, y] + ((-27/2)*Jc["A", -2] + (-9)*Jc["B", -2] + (9/2)*Jc["E", -2])*G[2, 1, 1 - I, 1, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[2, 1, 1 - I, 1, 1, y] + ((9/2)*Jc["E", -2])*G[2, 1, 1 - I, 1, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-9/8)*Jc["E", -1] + (3/2)*Jc["E", -2])*G[2, 1, 1 - I, 1, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 - I, 2, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 1 - I, 2, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 1 - I, 2, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 1 - I, 2, 2, y] + ((3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1 - I, 2, y] + ((3/16)*Jc["A", -1] + (93/16)*Jc["A", -2] + (9/16)*Jc["A", 0] + (-3/16)*Jc["B", -1] + (63/16)*Jc["B", -2] + (3/8)*Jc["B", 0] + (1/4)*Jc["E", -1] + (-3/2)*Jc["E", -2] + (-3/16)*Jc["E", 0])*G[2, 1, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[2, 1, 1, 0, 1 + I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[2, 1, 1, 0, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1, 0, 1, y] + ((3/2)*Jc["E", -2])*G[2, 1, 1, 0, 2, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 1, 1 + I, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 1, 1 + I, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[2, 1, 1, 1 + I, 1, y] + ((3)*Jc["E", -2])*G[2, 1, 1, 1 + I, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[2, 1, 1, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 1, 1 - I, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 1, 1 - I, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-9/2)*Jc["E", -2])*G[2, 1, 1, 1 - I, 1, y] + ((3)*Jc["E", -2])*G[2, 1, 1, 1 - I, 2, y] + ((9/4)*Jc["A", -1] + (3/4)*Jc["A", -2] + (3/2)*Jc["B", -1] + (-3/4)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[2, 1, 1, 1 - I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1, 1, 1 + I, y] + ((9)*Jc["A", -2] + (6)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1, 1, 1 - I, y] + ((-6)*Jc["A", -2] + (-4)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 1, 1, 1, y] + ((-3)*Jc["E", -2])*G[2, 1, 1, 1, 2, y] + ((-3/2)*Jc["A", -1] + (-3/2)*Jc["A", -2] + (-1)*Jc["B", -1] + (1/2)*Jc["B", -2] + (3/4)*Jc["E", -1] + (-1)*Jc["E", -2])*G[2, 1, 1, 1, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[2, 1, 1, 2, 1 + I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (3/2)*Jc["E", -2])*G[2, 1, 1, 2, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 1, 2, 1, y] + ((3/2)*Jc["E", -2])*G[2, 1, 1, 2, 2, y] + ((-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[2, 1, 1, 2, y] + ((-1/8)*Jc["A", -1] + (-31/8)*Jc["A", -2] + (-3/8)*Jc["A", 0] + (1/8)*Jc["B", -1] + (-21/8)*Jc["B", -2] + (-1/4)*Jc["B", 0] + (-1/4)*Jc["E", -1] + (3/2)*Jc["E", -2] + (3/16)*Jc["E", 0])*G[2, 1, 1, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 2, 0, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 2, 0, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 2, 0, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 1, 2, 0, 2, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 2, 1 + I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 2, 1 + I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 2, 1 + I, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 2, 1 + I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[2, 1, 2, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 2, 1 - I, 1 + I, y] + ((9/2)*Jc["A", -2] + (3)*Jc["B", -2] + (-3/2)*Jc["E", -2])*G[2, 1, 2, 1 - I, 1 - I, y] + ((-9/2)*Jc["A", -2] + (-3)*Jc["B", -2] + (9/4)*Jc["E", -2])*G[2, 1, 2, 1 - I, 1, y] + ((-3/2)*Jc["E", -2])*G[2, 1, 2, 1 - I, 2, y] + ((-9/8)*Jc["A", -1] + (-3/8)*Jc["A", -2] + (-3/4)*Jc["B", -1] + (3/8)*Jc["B", -2] + (3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[2, 1, 2, 1 - I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 2, 1, 1 + I, y] + ((-9)*Jc["A", -2] + (-6)*Jc["B", -2] + (3)*Jc["E", -2])*G[2, 1, 2, 1, 1 - I, y] + ((6)*Jc["A", -2] + (4)*Jc["B", -2] + (-3)*Jc["E", -2])*G[2, 1, 2, 1, 1, y] + ((3)*Jc["E", -2])*G[2, 1, 2, 1, 2, y] + ((3/2)*Jc["A", -1] + (1/2)*Jc["A", -2] + (1)*Jc["B", -1] + (-1/2)*Jc["B", -2] + (-3/4)*Jc["E", -1] + (1)*Jc["E", -2])*G[2, 1, 2, 1, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 2, 2, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 1, 2, 2, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 1, 2, 2, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 1, 2, 2, 2, y] + ((3/8)*Jc["E", -1] + (-1/2)*Jc["E", -2])*G[2, 1, 2, 2, y] + ((1/4)*Jc["E", -1] + (-3/2)*Jc["E", -2] + (-3/16)*Jc["E", 0])*G[2, 1, 2, y] + ((-197/352)*Jc["A", -1] + (-1025/352)*Jc["A", -2] + (25/352)*Jc["A", 0] + (-3/32)*Jc["A", 1] + (-21/32)*Jc["B", -1] + (-27/8)*Jc["B", -2] + (1/32)*Jc["B", 0] + (-1/16)*Jc["B", 1] + (3/8)*Jc["E", -1] + (7/4)*Jc["E", -2] + (-1/16)*Jc["E", 0] + (3/64)*Jc["E", 1])*G[2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 0, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 0, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 2, 0, 0, 1, y] + ((27/88)*Jc["E", -2])*G[2, 2, 0, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 0, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 0, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 0, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 0, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 2, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 0, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 0, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 0, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 0, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 2, 0, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 2, 0, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 2, 0, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 2, 0, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 2, 0, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[2, 2, 0, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 0, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 0, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 2, 0, 2, 1, y] + ((27/88)*Jc["E", -2])*G[2, 2, 0, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 + I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 + I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 1 + I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 1 + I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 2, 1 + I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 + I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 + I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 2, 1 + I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 2, 1 + I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 2, 1 + I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 + I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 + I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 1 + I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 1 + I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 2, 1 + I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 - I, 0, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 - I, 0, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 1 - I, 0, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 1 - I, 0, 2, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 1 + I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (27/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 1 - I, y] + ((81/22)*Jc["A", -2] + (27/11)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 1, y] + ((27/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, 2, y] + ((81/88)*Jc["A", -1] + (27/88)*Jc["A", -2] + (27/44)*Jc["B", -1] + (-27/88)*Jc["B", -2] + (-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 2, 1 - I, 1 - I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 - I, 1, 1 + I, y] + ((243/44)*Jc["A", -2] + (81/22)*Jc["B", -2] + (-81/44)*Jc["E", -2])*G[2, 2, 1 - I, 1, 1 - I, y] + ((-81/22)*Jc["A", -2] + (-27/11)*Jc["B", -2] + (81/44)*Jc["E", -2])*G[2, 2, 1 - I, 1, 1, y] + ((-81/44)*Jc["E", -2])*G[2, 2, 1 - I, 1, 2, y] + ((-81/88)*Jc["A", -1] + (-27/88)*Jc["A", -2] + (-27/44)*Jc["B", -1] + (27/88)*Jc["B", -2] + (81/176)*Jc["E", -1] + (-27/44)*Jc["E", -2])*G[2, 2, 1 - I, 1, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 - I, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 1 - I, 2, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 1 - I, 2, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 1 - I, 2, 2, y] + ((-27/88)*Jc["E", -1] + (9/22)*Jc["E", -2])*G[2, 2, 1 - I, 2, y] + ((-27/352)*Jc["A", -1] + (-837/352)*Jc["A", -2] + (-81/352)*Jc["A", 0] + (27/352)*Jc["B", -1] + (-567/352)*Jc["B", -2] + (-27/176)*Jc["B", 0] + (-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[2, 2, 1 - I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 2, 1, 0, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 2, 1, 0, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 2, 1, 0, 1, y] + ((-12/11)*Jc["E", -2])*G[2, 2, 1, 0, 2, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 1, y] + ((-24/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[2, 2, 1, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 1 + I, y] + ((72/11)*Jc["A", -2] + (48/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (36/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 1, y] + ((-24/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, 2, y] + ((-18/11)*Jc["A", -1] + (-6/11)*Jc["A", -2] + (-12/11)*Jc["B", -1] + (6/11)*Jc["B", -2] + (6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[2, 2, 1, 1 - I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 2, 1, 1, 1 + I, y] + ((-72/11)*Jc["A", -2] + (-48/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 2, 1, 1, 1 - I, y] + ((48/11)*Jc["A", -2] + (32/11)*Jc["B", -2] + (-24/11)*Jc["E", -2])*G[2, 2, 1, 1, 1, y] + ((24/11)*Jc["E", -2])*G[2, 2, 1, 1, 2, y] + ((12/11)*Jc["A", -1] + (4/11)*Jc["A", -2] + (8/11)*Jc["B", -1] + (-4/11)*Jc["B", -2] + (-6/11)*Jc["E", -1] + (8/11)*Jc["E", -2])*G[2, 2, 1, 1, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 2, 1, 2, 1 + I, y] + ((36/11)*Jc["A", -2] + (24/11)*Jc["B", -2] + (-12/11)*Jc["E", -2])*G[2, 2, 1, 2, 1 - I, y] + ((-48/11)*Jc["A", -2] + (-32/11)*Jc["B", -2] + (24/11)*Jc["E", -2])*G[2, 2, 1, 2, 1, y] + ((-12/11)*Jc["E", -2])*G[2, 2, 1, 2, 2, y] + ((6/11)*Jc["E", -1] + (-8/11)*Jc["E", -2])*G[2, 2, 1, 2, y] + ((-5/44)*Jc["A", -1] + (2)*Jc["A", -2] + (3/11)*Jc["A", 0] + (-1/11)*Jc["B", -1] + (21/11)*Jc["B", -2] + (2/11)*Jc["B", 0] + (2/11)*Jc["E", -1] + (-12/11)*Jc["E", -2] + (-3/22)*Jc["E", 0])*G[2, 2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 2, 0, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 2, 0, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 2, 2, 0, 1, y] + ((27/88)*Jc["E", -2])*G[2, 2, 2, 0, 2, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 2, 1 + I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 2, 1 + I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 2, 1 + I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 2, 1 + I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 2, 2, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 2, 1 - I, 1 + I, y] + ((-81/44)*Jc["A", -2] + (-27/22)*Jc["B", -2] + (27/44)*Jc["E", -2])*G[2, 2, 2, 1 - I, 1 - I, y] + ((81/44)*Jc["A", -2] + (27/22)*Jc["B", -2] + (-81/88)*Jc["E", -2])*G[2, 2, 2, 1 - I, 1, y] + ((27/44)*Jc["E", -2])*G[2, 2, 2, 1 - I, 2, y] + ((81/176)*Jc["A", -1] + (27/176)*Jc["A", -2] + (27/88)*Jc["B", -1] + (-27/176)*Jc["B", -2] + (-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 2, 2, 1 - I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 2, 2, 1, 1 + I, y] + ((9/4)*Jc["A", -2] + (3/2)*Jc["B", -2] + (-3/4)*Jc["E", -2])*G[2, 2, 2, 1, 1 - I, y] + ((-3/2)*Jc["A", -2] + (-1)*Jc["B", -2] + (3/4)*Jc["E", -2])*G[2, 2, 2, 1, 1, y] + ((-3/4)*Jc["E", -2])*G[2, 2, 2, 1, 2, y] + ((-3/8)*Jc["A", -1] + (25/88)*Jc["A", -2] + (-1/4)*Jc["B", -1] + (1/8)*Jc["B", -2] + (3/16)*Jc["E", -1] + (-1/4)*Jc["E", -2])*G[2, 2, 2, 1, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 2, 2, 1 + I, y] + ((-81/88)*Jc["A", -2] + (-27/44)*Jc["B", -2] + (27/88)*Jc["E", -2])*G[2, 2, 2, 2, 1 - I, y] + ((12/11)*Jc["A", -2] + (8/11)*Jc["B", -2] + (-6/11)*Jc["E", -2])*G[2, 2, 2, 2, 1, y] + ((27/88)*Jc["E", -2])*G[2, 2, 2, 2, 2, y] + ((-27/176)*Jc["E", -1] + (9/44)*Jc["E", -2])*G[2, 2, 2, 2, y] + ((-9/88)*Jc["E", -1] + (27/44)*Jc["E", -2] + (27/352)*Jc["E", 0])*G[2, 2, 2, y] + ((-27/88)*Jc["E", -1] + (-63/44)*Jc["E", -2] + (9/176)*Jc["E", 0] + (-27/704)*Jc["E", 1])*G[2, 2, y] + ((63/88)*Jc["E", -1] + (189/44)*Jc["E", -2] + (27/176)*Jc["E", 0] + (-9/352)*Jc["E", 1] + (27/1408)*Jc["E", 2])*G[2, y],
  ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((-2)*Jc["A", -1] + (-8)*Jc["A", -2] + (-2)*Jc["F", -1] + (-7)*Jc["F", -2] + (2)*Jc["G", -1] + (28/3)*Jc["G", -2])*G[0, 0, 1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((12)*Jc["A", -2] + (20)*Jc["F", -2] + (-4)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((2)*Jc["A", -1] + (8)*Jc["A", -2] + (2)*Jc["F", -1] + (7)*Jc["F", -2] + (-2)*Jc["G", -1] + (-28/3)*Jc["G", -2])*G[0, 1, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((-4)*Jc["A", -1] + (-25)*Jc["A", -2] + (-1)*Jc["A", 0] + (-7/2)*Jc["F", -1] + (-49/2)*Jc["F", -2] + (-1)*Jc["F", 0] + (14/3)*Jc["G", -1] + (36)*Jc["G", -2] + (1)*Jc["G", 0])*G[0, 1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((-2)*Jc["A", -1] + (-8)*Jc["A", -2] + (-2)*Jc["F", -1] + (-7)*Jc["F", -2] + (2)*Jc["G", -1] + (28/3)*Jc["G", -2])*G[0, 2, 1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((-36)*Jc["A", -2] + (-52)*Jc["F", -2] + (4)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((2)*Jc["A", -1] + (8)*Jc["A", -2] + (2)*Jc["F", -1] + (7)*Jc["F", -2] + (-2)*Jc["G", -1] + (-28/3)*Jc["G", -2])*G[1, 0, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((-4)*Jc["A", -2] + (-28)*Jc["F", -2] + (-4)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((20)*Jc["A", -2] + (52)*Jc["F", -2] + (12)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((6)*Jc["A", -1] + (24)*Jc["A", -2] + (10)*Jc["F", -1] + (35)*Jc["F", -2] + (-2)*Jc["G", -1] + (-28/3)*Jc["G", -2])*G[1, 1, 1, y] + ((-4)*Jc["A", -2] + (-28)*Jc["F", -2] + (-4)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((4)*Jc["A", -1] + (25)*Jc["A", -2] + (1)*Jc["A", 0] + (7/2)*Jc["F", -1] + (49/2)*Jc["F", -2] + (1)*Jc["F", 0] + (-14/3)*Jc["G", -1] + (-36)*Jc["G", -2] + (-1)*Jc["G", 0])*G[1, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((-36)*Jc["A", -2] + (-52)*Jc["F", -2] + (4)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((2)*Jc["A", -1] + (8)*Jc["A", -2] + (2)*Jc["F", -1] + (7)*Jc["F", -2] + (-2)*Jc["G", -1] + (-28/3)*Jc["G", -2])*G[1, 2, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((-25/2)*Jc["A", -1] + (-75)*Jc["A", -2] + (-2)*Jc["A", 0] + (-1/2)*Jc["A", 1] + (-49/4)*Jc["F", -1] + (-76)*Jc["F", -2] + (-7/4)*Jc["F", 0] + (-1/2)*Jc["F", 1] + (18)*Jc["G", -1] + (380/3)*Jc["G", -2] + (7/3)*Jc["G", 0] + (1/2)*Jc["G", 1])*G[1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((-2)*Jc["A", -1] + (-8)*Jc["A", -2] + (-2)*Jc["F", -1] + (-7)*Jc["F", -2] + (2)*Jc["G", -1] + (28/3)*Jc["G", -2])*G[2, 0, 1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((12)*Jc["A", -2] + (20)*Jc["F", -2] + (-4)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((2)*Jc["A", -1] + (8)*Jc["A", -2] + (2)*Jc["F", -1] + (7)*Jc["F", -2] + (-2)*Jc["G", -1] + (-28/3)*Jc["G", -2])*G[2, 1, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((-4)*Jc["A", -1] + (-25)*Jc["A", -2] + (-1)*Jc["A", 0] + (-7/2)*Jc["F", -1] + (-49/2)*Jc["F", -2] + (-1)*Jc["F", 0] + (14/3)*Jc["G", -1] + (36)*Jc["G", -2] + (1)*Jc["G", 0])*G[2, 1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((4)*Jc["A", -2] + (4)*Jc["F", -2] + (-4)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((-2)*Jc["A", -1] + (-8)*Jc["A", -2] + (-2)*Jc["F", -1] + (-7)*Jc["F", -2] + (2)*Jc["G", -1] + (28/3)*Jc["G", -2])*G[2, 2, 1, y] + ((-4)*Jc["A", -2] + (-4)*Jc["F", -2] + (4)*Jc["G", -2])*G[2, 2, 2, 1, y],
  ((-64)*Jc["A", -2] + (-96)*Jc["F", -2])*G[0, 0, 1, 1, y] + ((-48)*Jc["F", -2] + (-64)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((64)*Jc["A", -2] + (144)*Jc["F", -2] + (64)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((16)*Jc["A", -1] + (64)*Jc["A", -2] + (24)*Jc["F", -1] + (84)*Jc["F", -2])*G[0, 1, 1, y] + ((-48)*Jc["F", -2] + (-64)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((-64)*Jc["A", -2] + (-96)*Jc["F", -2])*G[0, 2, 1, 1, y] + ((-16)*Jc["A", -2] + (-72)*Jc["F", -2] + (-64)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((80)*Jc["A", -2] + (168)*Jc["F", -2] + (64)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((12)*Jc["F", -1] + (42)*Jc["F", -2] + (16)*Jc["G", -1] + (224/3)*Jc["G", -2])*G[1, 0, 1, y] + ((-16)*Jc["A", -2] + (-72)*Jc["F", -2] + (-64)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((16)*Jc["A", -2] + (120)*Jc["F", -2] + (128)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((-48)*Jc["A", -2] + (-168)*Jc["F", -2] + (-128)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((-16)*Jc["A", -1] + (-64)*Jc["A", -2] + (-36)*Jc["F", -1] + (-126)*Jc["F", -2] + (-16)*Jc["G", -1] + (-224/3)*Jc["G", -2])*G[1, 1, 1, y] + ((16)*Jc["A", -2] + (120)*Jc["F", -2] + (128)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((-16)*Jc["A", -1] + (-100)*Jc["A", -2] + (-4)*Jc["A", 0] + (-21)*Jc["F", -1] + (-147)*Jc["F", -2] + (-6)*Jc["F", 0])*G[1, 1, y] + ((-16)*Jc["A", -2] + (-72)*Jc["F", -2] + (-64)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((80)*Jc["A", -2] + (168)*Jc["F", -2] + (64)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((12)*Jc["F", -1] + (42)*Jc["F", -2] + (16)*Jc["G", -1] + (224/3)*Jc["G", -2])*G[1, 2, 1, y] + ((-16)*Jc["A", -2] + (-72)*Jc["F", -2] + (-64)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((-64)*Jc["A", -2] + (-96)*Jc["F", -2])*G[2, 0, 1, 1, y] + ((-48)*Jc["F", -2] + (-64)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((64)*Jc["A", -2] + (144)*Jc["F", -2] + (64)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((16)*Jc["A", -1] + (64)*Jc["A", -2] + (24)*Jc["F", -1] + (84)*Jc["F", -2])*G[2, 1, 1, y] + ((-48)*Jc["F", -2] + (-64)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((-64)*Jc["A", -2] + (-96)*Jc["F", -2])*G[2, 2, 1, 1, y],
  ((-38)*Jc["F", -1] + (-233)*Jc["F", -2] + (-49/8)*Jc["F", 0] + (-7/8)*Jc["F", 1] + (-1/4)*Jc["F", 2] + (-190/3)*Jc["G", -1] + (-436)*Jc["G", -2] + (-9)*Jc["G", 0] + (-7/6)*Jc["G", 1] + (-1/4)*Jc["G", 2]) + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[0, 0, 0, 1, y] + ((-104)*Jc["F", -2] + (-136)*Jc["G", -2])*G[0, 0, 1, 1, y] + ((4)*Jc["F", -1] + (14)*Jc["F", -2] + (4)*Jc["G", -1] + (56/3)*Jc["G", -2])*G[0, 0, 1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[0, 0, 2, 1, y] + ((40)*Jc["F", -2] + (-8)*Jc["G", -2])*G[0, 1, 0, 1, y] + ((56)*Jc["F", -2] + (120)*Jc["G", -2])*G[0, 1, 1, 1, y] + ((20)*Jc["F", -1] + (70)*Jc["F", -2] + (28)*Jc["G", -1] + (392/3)*Jc["G", -2])*G[0, 1, 1, y] + ((40)*Jc["F", -2] + (-8)*Jc["G", -2])*G[0, 1, 2, 1, y] + ((7)*Jc["F", -1] + (49)*Jc["F", -2] + (2)*Jc["F", 0] + (28/3)*Jc["G", -1] + (72)*Jc["G", -2] + (2)*Jc["G", 0])*G[0, 1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[0, 2, 0, 1, y] + ((-104)*Jc["F", -2] + (-136)*Jc["G", -2])*G[0, 2, 1, 1, y] + ((4)*Jc["F", -1] + (14)*Jc["F", -2] + (4)*Jc["G", -1] + (56/3)*Jc["G", -2])*G[0, 2, 1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[0, 2, 2, 1, y] + ((-32)*Jc["F", -2] + (-32)*Jc["G", -2])*G[1, 0, 0, 1, y] + ((128)*Jc["F", -2] + (160)*Jc["G", -2])*G[1, 0, 1, 1, y] + ((-16)*Jc["F", -1] + (-56)*Jc["F", -2] + (-16)*Jc["G", -1] + (-224/3)*Jc["G", -2])*G[1, 0, 1, y] + ((-32)*Jc["F", -2] + (-32)*Jc["G", -2])*G[1, 0, 2, 1, y] + ((-16)*Jc["F", -2] + (80)*Jc["G", -2])*G[1, 1, 0, 1, y] + ((-80)*Jc["F", -2] + (-144)*Jc["G", -2])*G[1, 1, 1, 1, y] + ((-8)*Jc["F", -1] + (-28)*Jc["F", -2] + (-24)*Jc["G", -1] + (-112)*Jc["G", -2])*G[1, 1, 1, y] + ((-16)*Jc["F", -2] + (80)*Jc["G", -2])*G[1, 1, 2, 1, y] + ((-28)*Jc["F", -1] + (-196)*Jc["F", -2] + (-8)*Jc["F", 0] + (-112/3)*Jc["G", -1] + (-288)*Jc["G", -2] + (-8)*Jc["G", 0])*G[1, 1, y] + ((-32)*Jc["F", -2] + (-32)*Jc["G", -2])*G[1, 2, 0, 1, y] + ((128)*Jc["F", -2] + (160)*Jc["G", -2])*G[1, 2, 1, 1, y] + ((-16)*Jc["F", -1] + (-56)*Jc["F", -2] + (-16)*Jc["G", -1] + (-224/3)*Jc["G", -2])*G[1, 2, 1, y] + ((-32)*Jc["F", -2] + (-32)*Jc["G", -2])*G[1, 2, 2, 1, y] + ((49/2)*Jc["F", -1] + (152)*Jc["F", -2] + (7/2)*Jc["F", 0] + (1)*Jc["F", 1] + (36)*Jc["G", -1] + (760/3)*Jc["G", -2] + (14/3)*Jc["G", 0] + (1)*Jc["G", 1])*G[1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[2, 0, 0, 1, y] + ((-104)*Jc["F", -2] + (-136)*Jc["G", -2])*G[2, 0, 1, 1, y] + ((4)*Jc["F", -1] + (14)*Jc["F", -2] + (4)*Jc["G", -1] + (56/3)*Jc["G", -2])*G[2, 0, 1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[2, 0, 2, 1, y] + ((40)*Jc["F", -2] + (-8)*Jc["G", -2])*G[2, 1, 0, 1, y] + ((56)*Jc["F", -2] + (120)*Jc["G", -2])*G[2, 1, 1, 1, y] + ((20)*Jc["F", -1] + (70)*Jc["F", -2] + (28)*Jc["G", -1] + (392/3)*Jc["G", -2])*G[2, 1, 1, y] + ((40)*Jc["F", -2] + (-8)*Jc["G", -2])*G[2, 1, 2, 1, y] + ((7)*Jc["F", -1] + (49)*Jc["F", -2] + (2)*Jc["F", 0] + (28/3)*Jc["G", -1] + (72)*Jc["G", -2] + (2)*Jc["G", 0])*G[2, 1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[2, 2, 0, 1, y] + ((-104)*Jc["F", -2] + (-136)*Jc["G", -2])*G[2, 2, 1, 1, y] + ((4)*Jc["F", -1] + (14)*Jc["F", -2] + (4)*Jc["G", -1] + (56/3)*Jc["G", -2])*G[2, 2, 1, y] + ((8)*Jc["F", -2] + (8)*Jc["G", -2])*G[2, 2, 2, 1, y]
};


==> code/two_loop_w/stageA_w.wl <==
(* ::Package:: *)

(* ======================================================================
   stageA_w.wl  --  FeynCalc stage for general w = v.p/m > 1.

   Run in the two_loop_w folder:
       wolframscript -file stageA_w.wl
   Output: amp_1L_A.m, amp_1L_B.m          (one-loop vertex)
           amp_d1_A.m ... amp_d7_B.m       (the 7 two-loop diagrams)
           charges.m

   FORM FACTORS.  Each Dirac string N sits between ubar(p) (left) and
   Gamma h_v (right).  After loop integration N = a1 + a2 vslash + a3 pslash
   + a4 vslash.pslash, and using ubar(p) pslash = m ubar(p):
         ubar(p) N Gamma h_v = ubar(p) [ A + B vslash ] Gamma h_v ,
         A = a1 + m a3 + 2 m w a4 ,   B = a2 - m a4 .
   The a_i are obtained before integration from traces against the basis
   {1, vslash, pslash, vslash.pslash}; the Gram matrix is singular only at
   w = 1, where A + B reduces to Tr[(1 + vslash) N]/4 of two_loop_static.
   (The paper writes A + (vslash/w) B, i.e. its B_H is w times the B here.)

   Denominators: hlA numbering of HLdefs_w.wl (Minkowski forms here):
       D1 = v.k   D2 = v.q   D3 = v.(k+q)   D4 = k^2   D5 = q^2   D6 = (k+q)^2
       D7 = (k+p)^2-m^2   D8 = (q+p)^2-m^2   D9 = (k+q+p)^2-m^2
   Common factors (couplings, i's) are not included, as in two_loop_static:
       one loop: -i e0^2 x [int d^dk/(2pi)^d ...]
       two loop: -e0^4 x [int int d^dk d^dq/(2pi)^(2d) ...] x charges.m
   ====================================================================== *)

$stageADir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$stageADir];

<< FeynCalc`
$PrePrint = InputForm;
Get[FileNameJoin[{$stageADir, "FCtoLR_w.wl"}]];

FCClearScalarProducts[];
SPD[v, v] = 1;
SPD[p, p] = m^2;
SPD[v, p] = m w;

(* ---------------- form-factor projection ------------------------------- *)
tr[1] = 4;
tr[x_] := DiracTrace[x, DiracTraceEvaluate -> True];
basis  = {1, GSD[v], GSD[p], GSD[v] . GSD[p]};
times[1, 1] = 1;
times[1, y_] := y;          (* avoid Dot[1, ...], which DiracTrace leaves unevaluated *)
times[s_, 1] := s;
times[s_, y_] := s . y;
gram   = Table[Simplify[Contract[tr[times[basis[[i]], basis[[j]]]]]], {i, 4}, {j, 4}];
If[!FreeQ[gram, DiracTrace | DiracGamma], Print["Gram matrix not evaluated: ", gram]; Exit[1]];
Print["Gram matrix: ", gram];
gramInv = Simplify[Inverse[gram]];

(* traces of a string s (optionally times a closed-loop trace L sharing an index) *)
coeffs[s_, L_ : 1] := gramInv . Table[Expand[Contract[tr[times[s, basis[[j]]]] L]], {j, 4}];
formFactors[s_, L_ : 1] := Module[{a = coeffs[s, L]},
  {a[[1]] + m a[[3]] + 2 m w a[[4]], a[[2]] - m a[[4]]}];        (* {A, B} *)

(* light propagator numerator  slash(x + p) + m                             *)
lp[x_] := GSD[x] + GSD[p] + m;

(* ---------------- denominators ----------------------------------------- *)
den[1] = 1/SPD[v, k];
den[2] = 1/SPD[v, q];
den[3] = 1/SPD[v, k + q];
den[4] = 1/SPD[k, k];
den[5] = 1/SPD[q, q];
den[6] = 1/SPD[k + q, k + q];
den[7] = 1/(SPD[k + p, k + p] - m^2);
den[8] = 1/(SPD[q + p, q + p] - m^2);
den[9] = 1/(SPD[k + q + p, k + q + p] - m^2);

(* ---------------- one loop ---------------------------------------------- *)
ff1L = formFactors[GSD[v] . lp[k]];
dens1L = den[1] den[4] den[7];

(* ------- two loops (N1..N7 of two_loop_static/static_numerators.frm, l -> p) ------- *)
str[1] = GSD[v] . lp[k] . GSD[v] . lp[k + q];
str[2] = str[1];
str[3] = GSD[v] . lp[k];
str[4] = str[3];
str[5] = GSD[v] . lp[k] . GAD[mu] . lp[k + q] . GAD[mu] . lp[k];
str[6] = GAD[mu] . lp[q] . GSD[v] . lp[k + q] . GAD[mu] . lp[k];
str[7] = GAD[mu] . lp[k];
loop7  = tr[GSD[v] . lp[k + q] . GAD[mu] . lp[q]];

dens = <|
  1 -> den[1] den[3] den[4] den[5] den[7] den[9],
  2 -> den[2] den[3] den[4] den[5] den[7] den[9],
  3 -> den[1]^2 den[3] den[4] den[5] den[7],
  4 -> den[1] den[2] den[3] den[4] den[5] den[7],
  5 -> den[1] den[4] den[5] den[7]^2 den[9],
  6 -> den[1] den[4] den[5] den[7] den[8] den[9],
  7 -> den[1] den[4]^2 den[7] den[8] den[9]
|>;

charges = <|
  1 -> Qh^2 Ql^2, 2 -> Qh^2 Ql^2,
  3 -> Qh^3 Ql,   4 -> Qh^3 Ql,
  5 -> Qh Ql^3,   6 -> Qh Ql^3,
  7 -> -Qh Ql^3          (* closed loop of the light species *)
|>;
Put[charges, "charges.m"];

(* ---------------- convert and save -------------------------------------- *)
failed = {};
save[name_, amp_] := Module[{res = FCtoLRSave[amp, name]},
  If[res === $Failed, AppendTo[failed, name]; Print["FAILED: ", name],
     Print["wrote ", name, "   (", LeafCount[Get[name]], " leaves)"]]];

save["amp_1L_A.m", Expand[ff1L[[1]]] dens1L];
save["amp_1L_B.m", Expand[ff1L[[2]]] dens1L];
Do[
  Module[{ff = If[i == 7, formFactors[str[7], loop7], formFactors[str[i]]]},
    save["amp_d" <> ToString[i] <> "_A.m", Expand[ff[[1]]] dens[i]];
    save["amp_d" <> ToString[i] <> "_B.m", Expand[ff[[2]]] dens[i]]],
  {i, 1, 7}];

If[failed =!= {}, Print["Conversion failed: ", failed]; Exit[1]];
Print["Stage A (general w) done."];


==> code/two_loop_w/stageB_w.wl <==
(* ::Package:: *)

(* ======================================================================
   stageB_w.wl  --  reduce the two-loop form factors to master integrals.

   Run in the two_loop_w folder, after HLsetup_w.wl and stageA_w.wl:
       wolframscript -file stageB_w.wl > stageB_w.log 2>&1

   For each amp_dN_A.m / amp_dN_B.m (N = 1..7) writes red_dN_A.m / red_dN_B.m
   (coefficients rational in d, w; masters j[hlA0n,...], j[hlOne01,...]).
   Files already present are skipped, so an interrupted run can be resumed.
   Finally writes
       red_total_A.m, red_total_B.m   sum_N charges[N] x red_dN   (same overall
                                      normalisation as stageA: -e0^4 x Int Int)
       masters_2L.m                   the masters that actually appear
   ====================================================================== *)

$dir = If[StringQ[$InputFileName] && $InputFileName =!= "",
   DirectoryName[$InputFileName], Directory[]];
SetDirectory[$dir];
Get["HLreduce_w.wl"];

charges = Get["charges.m"];
simplifyCoeffs[e_] := Collectj[e, Factor[Together[#]] &];

reduceFile[in_String, out_String] := Module[{amp, res, t},
  If[FileExistsQ[out], Print["skip ", out, " (exists)"]; Return[Get[out]]];
  amp = HLImport[in];
  {t, res} = AbsoluteTiming[HLReduce[amp]];
  If[res === $Failed, Print["FAILED: ", in]; Exit[1]];
  res = simplifyCoeffs[res];
  Put[res, out];
  Print[out, ":  ", Round[t, 0.1], " s,  masters ", Length[HLMasters[res]]];
  res];

red = <||>;
Do[
  Do[red[{i, ff}] = reduceFile["amp_d" <> ToString[i] <> "_" <> ff <> ".m",
                               "red_d" <> ToString[i] <> "_" <> ff <> ".m"],
     {ff, {"A", "B"}}],
  {i, 1, 7}];

Do[
  Module[{tot = simplifyCoeffs[Sum[charges[i] red[{i, ff}], {i, 1, 7}]]},
    Put[tot, "red_total_" <> ff <> ".m"];
    Print["wrote red_total_", ff, ".m"]],
  {ff, {"A", "B"}}];

masters = HLMasters[Values[red]];
Put[masters, "masters_2L.m"];
Print["Masters appearing (", Length[masters], "):"];
Print[Column[masters]];
Print["Stage B (general w) done."];

